The Chiral Separation Effect from lattice QCD at the physical point

In this paper we study the Chiral Separation Effect by means of first-principles lattice QCD simulations. For the first time in the literature, we determine the continuum limit of the associated conductivity using 2+1 flavors of dynamical staggered quarks at physical masses. The results reveal a suppression of the conductivity in the confined phase and a gradual enhancement toward the perturbative value for high temperatures. In addition to our dynamical setup, we also investigate the impact of the quenched approximation on the conductivity, using both staggered and Wilson quarks. Finally, we highlight the relevance of employing conserved vector and anomalous axial currents in the lattice simulations.

==> anc/Fig1.txt <==
m/T Ccse
0.	0.05066059182657017
0.01	0.05065951206644471
0.02	0.05065627297413247
0.03	0.050650875113754906
0.04	0.05064331942527711
0.05	0.050633607224152506
0.06	0.050621740200825174
0.07	0.050607720420090964
0.08	0.05059155032031723
0.09	0.05057323271252205
0.1	0.05055277077931343
0.11	0.05053016807368906
0.12	0.050505428517697765
0.13	0.05047855640096295
0.14	0.050449556379069845
0.15	0.050418433471816626
0.16	0.05038519306133142
0.17	0.0503498408900559
0.18	0.050312383058596956
0.19	0.05027282602344792
0.2	0.05023117659458063
0.21	0.05018744193291016
0.22	0.05014162954763357
0.23	0.05009374729344455
0.24	0.05004380336762588
0.25	0.04999180630702129
0.26	0.04993776498488885
0.27	0.049881688607637864
0.28	0.04982358671145134
0.29	0.0497634691587963
0.3	0.0497013461348237
0.31	0.049637228143661075
0.32	0.04957112600459911
0.33	0.04950305084817577
0.34	0.049433014112159314
0.35000000000000003	0.04936102753743341
0.36	0.04928710316378671
0.37	0.049211253325609286
0.38	0.049133490647498855
0.39	0.04905382803977935
0.4	0.04897227869393448
0.41000000000000003	0.04888885607795917
0.42	0.048803573931631705
0.43	0.04871644626170924
0.44	0.048627487337049705
0.45	0.04853671168366297
0.46	0.04844413407969403
0.47000000000000003	0.04834908536985004
0.48	0.048253633362713544
0.49	0.04815574102062621
0.5	0.04805610825934391
0.51	0.04795475104026839
0.52	0.04785168554557703
0.53	0.0477469281728145
0.54	0.04764049552944029
0.55	0.047532404427335494
0.56	0.04742267187727174
0.5700000000000001	0.047311315083345185
0.58	0.047198351437378834
0.59	0.04708379851329593
0.6	0.04696767406146774
0.61	0.04684999600303843
0.62	0.046730782424230115
0.63	0.046610051570631146
0.64	0.046487821841470454
0.65	0.04636411178388092
0.66	0.046238940087154665
0.67	0.04611232557699309
0.68	0.04598428720975474
0.6900000000000001	0.0458548440667034
0.7000000000000001	0.04572401534825965
0.71	0.04559182036825824
0.72	0.04545827854821449
0.73	0.04532340941160175
0.74	0.04518723257814321
0.75	0.04504976775812029
0.76	0.04491103474670035
0.77	0.04477105341828601
0.78	0.04462984372088887
0.79	0.04448742567052996
0.8	0.04434381934566911
0.81	0.0441990448816659
0.8200000000000001	0.04405312246527421
0.8300000000000001	0.0439060723291729
0.84	0.04375791474653449
0.85	0.043608670025634136
0.86	0.04345835850450116
0.87	0.043307000545614864
0.88	0.04315461653064672
0.89	0.04300122685525098
0.9	0.042846851923905485
0.91	0.04269151214480437
0.92	0.04253522792480462
0.93	0.04237801966442813
0.9400000000000001	0.04221990775292069
0.9500000000000001	0.04206091256336991
0.96	0.04190105444788307
0.97	0.04174035373282689
0.98	0.04157883071413024
0.99	0.04141650565265132
1.	0.041253398769610525
1.01	0.04108953024209033
1.02	0.040924920198603186
1.03	0.0407595887147288
1.04	0.04059355580882147
1.05	0.04042684143778901
1.06	0.04025946549294353
1.07	0.04009144779592565
1.08	0.039922808094702465
1.09	0.039753566059640165
1.1	0.03958374127965217
1.11	0.039413353258423246
1.12	0.039242421410710285
1.1300000000000001	0.039070965058720236
1.1400000000000001	0.03889900342856583
1.1500000000000001	0.03872655564679929
1.16	0.03855364073702466
1.17	0.03838027761658885
1.18	0.03820648509335189
1.19	0.03803228186253649
1.2	0.03785768650365713
1.21	0.03768271747752871
1.22	0.037507393123355146
1.23	0.03733173165589744
1.24	0.0371557511627218
1.25	0.03697946960152723
1.26	0.036802904797552896
1.27	0.0366260744410647
1.28	0.03644899608492154
1.29	0.03627168714222009
1.3	0.03609416488401878
1.31	0.035916446437140016
1.32	0.03573854877734687
1.33	0.03556048874612634
1.34	0.035382283020471667
1.35	0.03520394812984022
1.36	0.0350255004496283
1.37	0.03484695619943568
1.3800000000000001	0.034668331441405215
1.3900000000000001	0.03448964207863754
1.4000000000000001	0.034310903853679596
1.41	0.034132132347086674
1.42	0.033953342976057274
1.43	0.033774550993140064
1.44	0.03359577148501198
1.45	0.03341701937132728
1.46	0.033238309403636195
1.47	0.033059656164372654
1.48	0.032881074065910315
1.49	0.03270257734968598
1.5	0.03252418008538939
1.51	0.032345896170218984
1.52	0.032167739328202175
1.53	0.03198972310957957
1.54	0.031811860890252244
1.55	0.03163416587129089
1.56	0.03145665107850616
1.57	0.031279329362078945
1.58	0.031102213396249977
1.59	0.030925315679067505
1.6	0.03074864853219204
1.61	0.030572224100757443
1.62	0.030396054353286937
1.6300000000000001	0.030220151081663506
1.6400000000000001	0.030044525901153103
1.6500000000000001	0.02986919025048027
1.6600000000000001	0.029694155391954517
1.67	0.029519432411646875
1.68	0.0293450322196154
1.69	0.029170965550178535
1.7	0.028997242962235506
1.71	0.028823874839632387
1.72	0.028650871391573112
1.73	0.02847824265307414
1.74	0.028305998485461926
1.75	0.028134148576912012
1.76	0.027962702443028745
1.77	0.02779166942746461
1.78	0.027621058702578218
1.79	0.027450879270129683
1.8	0.02728113996201261
1.81	0.027111849441021612
1.82	0.02694301620165424
1.83	0.02677464857094648
1.84	0.026606754709340666
1.85	0.026439342611584926
1.86	0.026272420107663154
1.87	0.026105994863754475
1.8800000000000001	0.025940074383221316
1.8900000000000001	0.02577466600762505
1.9000000000000001	0.02560977691776834
1.9100000000000001	0.025445414134763155
1.92	0.025281584521123595
1.93	0.025118294781882586
1.94	0.02495555146573153
1.95	0.024793360966181986
1.96	0.024631729522748533
1.97	0.024470663222151925
1.98	0.024310167999541672
1.99	0.024150249639737126
2.	0.023990913778486386
2.0100000000000002	0.02383216590374202
2.02	0.023674011356952893
2.0300000000000002	0.0235164553343712
2.04	0.023359502888374094
2.05	0.023203158928798824
2.06	0.023047428224290945
2.07	0.02289231540366462
2.08	0.022737824957274288
2.09	0.022583961238397177
2.1	0.022430728464625543
2.11	0.022278130719268416
2.12	0.022126171952761738
2.13	0.021974855984086494
2.14	0.021824186502193966
2.15	0.021674167067437692
2.16	0.021524801113011246
2.17	0.021376091946391406
2.18	0.021228042750785853
2.19	0.02108065658658523
2.2	0.020933936392818465
2.21	0.020787884988611168
2.22	0.020642505074646284
2.23	0.020497799234626725
2.24	0.0203537699367391
2.25	0.020210419535118408
2.2600000000000002	0.020067750271312815
2.27	0.01992576427574834
2.2800000000000002	0.019784463569192643
2.29	0.01964385006421786
2.3000000000000003	0.019503925566661483
2.31	0.019364691777085476
2.32	0.019226150292232527
2.33	0.019088302606479576
2.34	0.018951150113287893
2.35	0.01881469410664935
2.36	0.01867893578252864
2.37	0.018543876240300832
2.38	0.018409516484184162
2.39	0.018275857424667526
2.4	0.018142899879932346
2.41	0.018010644577268586
2.42	0.01787909215448452
2.43	0.017748243161309865
2.44	0.01761809806079226
2.45	0.01748865723068637
2.46	0.01735992096483585
2.47	0.01723188947454737
2.48	0.017104562889956928
2.49	0.016977941261387845
2.5	0.016852024560700413
2.5100000000000002	0.016726812682632868
2.52	0.016602305446133538
2.5300000000000002	0.016478502595683835
2.54	0.016355403802612113
2.5500000000000003	0.016233008666397923
2.56	0.016111316715966707
2.57	0.015990327410974645
2.58	0.015870040143083523
2.59	0.01575045423722545
2.6	0.0156315689528573
2.61	0.015513383485204682
2.62	0.015395896966495397
2.63	0.015279108467182173
2.64	0.015163016997154555
2.65	0.015047621506939949
2.66	0.014932920888893565
2.67	0.014818913978377271
2.68	0.014705599554927232
2.69	0.014592976343410242
2.7	0.014481043015168655
2.71	0.014369798189153932
2.72	0.014259240433048595
2.73	0.014149368264376697
2.74	0.014040180151602568
2.75	0.013931674515217995
2.7600000000000002	0.01382384972881759
2.77	0.0137167041201625
2.7800000000000002	0.013610235972232234
2.79	0.013504443524264815
2.8000000000000003	0.01339932497278497
2.81	0.013294878472620574
2.82	0.013191102137907189
2.83	0.013087994043080777
2.84	0.01298555222385854
2.85	0.012883774678207869
2.86	0.012782659367303507
2.87	0.012682204216472788
2.88	0.012582407116129136
2.89	0.012483265922693675
2.9	0.012384778459505122
2.91	0.012286942517717857
2.92	0.01218975585718833
2.93	0.012093216207349674
2.94	0.011997321268074783
2.95	0.01190206871052764
2.96	0.01180745617800315
2.97	0.0117134812867554
2.98	0.011620141626814441
2.99	0.011527434762791623
3.	0.011435358234673555
3.0100000000000002	0.011343909558604733
3.02	0.01125308622765891
3.0300000000000002	0.01116288571259922
3.04	0.011073305462627187
3.0500000000000003	0.010984342906120645
3.06	0.01089599545136064
3.0700000000000003	0.010808260487247362
3.08	0.01072113538400526
3.09	0.01063461749387727
3.1	0.010548704151808374
3.11	0.01046339267611851
3.12	0.010378680369164821
3.13	0.010294564517993538
3.14	0.010211042394981303
3.15	0.010128111258466275
3.16	0.010045768353368886
3.17	0.00996401091180252
3.18	0.009882836153673982
3.19	0.00980224128727412
3.2	0.009722223509858366
3.21	0.009642780008217632
3.22	0.009563907959239277
3.23	0.009485604530458599
3.24	0.009407866880600645
3.25	0.009330692160112636
3.2600000000000002	0.009254077511686937
3.27	0.009178020070774834
3.2800000000000002	0.00910251696609103
3.29	0.009027565320109131
3.3000000000000003	0.008953162249548023
3.31	0.00887930486584944
3.3200000000000003	0.008805990275646634
3.33	0.008733215581224366
3.34	0.008660977880970262
3.35	0.0085892742698176
3.36	0.00851810183967969
3.37	0.008447457679875911
3.38	0.00837733887754947
3.39	0.008307742518076998
3.4	0.008238665685470145
3.41	0.00817010546276911
3.42	0.008102058932428408
3.43	0.008034523176694744
3.44	0.007967495277977308
3.45	0.007900972319210385
3.46	0.007834951384208566
3.47	0.0077694295580144354
3.48	0.007704403927239085
3.49	0.0076398715803952895
3.5	0.007575829608223634
3.5100000000000002	0.007512275104011574
3.52	0.00744920516390558
3.5300000000000002	0.007386616887216382
3.54	0.007324507376717545
3.5500000000000003	0.007262873738937278
3.56	0.007201713084443739
3.5700000000000003	0.007141022528123806
3.58	0.007080799189455497
3.59	0.007021040192774022
3.6	0.006961742667531664
3.61	0.006902903748551515
3.62	0.006844520576275122
3.63	0.006786590297004246
3.64	0.0067291100631366885
3.65	0.0066720770333963475
3.66	0.006615488373057573
3.67	0.006559341254163905
3.68	0.006503632855741248
3.69	0.006448360364005636
3.7	0.006393520972565576
3.71	0.006339111882619138
3.72	0.0062851303031458035
3.73	0.0062315734510932225
3.74	0.006178438551558872
3.75	0.0061257228379667855
3.7600000000000002	0.006073423552239344
3.77	0.006021537944964305
3.7800000000000002	0.005970063275557029
3.79	0.005918996812418087
3.8000000000000003	0.005868335833086251
3.81	0.005818077624386992
3.8200000000000003	0.005768219482576501
3.83	0.0057187587134813825
3.84	0.005669692632634006
3.85	0.005621018565403674
3.86	0.005572733847123598
3.87	0.005524835823213813
3.88	0.005477321849300067
3.89	0.0054301892913287495
3.9	0.005383435525677966
3.91	0.005337057939264769
3.92	0.005291053929648675
3.93	0.005245420905131448
3.94	0.005200156284853322
3.95	0.005155257498885637
3.96	0.005110721988319981
3.97	0.0050665472053539155
3.98	0.005022730613373339
3.99	0.004979269687031521
4.	0.004936161912324915
4.01	0.004893404786665768
4.0200000000000005	0.004850995818951604
4.03	0.0048089325296316555
4.04	0.00476721245077025
4.05	0.00472583312610726
4.0600000000000005	0.004684792111115658
4.07	0.004644086973056213
4.08	0.004603715291029392
4.09	0.00456367465602454
4.1	0.004523962670966355
4.11	0.004484576950758753
4.12	0.004445515122326139
4.13	0.00440677482465213
4.14	0.004368353708815835
4.15	0.0043302494380256734
4.16	0.004292459687650832
4.17	0.004254982145250372
4.18	0.004217814510600041
4.19	0.004180954495716884
4.2	0.00414439982488163
4.21	0.004108148234658909
4.22	0.004072197473915427
4.23	0.004036545303836021
4.24	0.004001189497937739
4.25	0.00396612784208191
4.26	0.003931358134484322
4.2700000000000005	0.003896878185723471
4.28	0.0038626858187470114
4.29	0.0038287788688763304
4.3	0.0037951551838094166
4.3100000000000005	0.003761812623621964
4.32	0.0037287490607668047
4.33	0.0036959623800716605
4.34	0.0036634504787353113
4.3500000000000005	0.003631211266322169
4.36	0.0035992426647553097
4.37	0.003567542608307993
4.38	0.0035361090435937267
4.39	0.0035049399295548765
4.4	0.003474033237449884
4.41	0.003443386950839114
4.42	0.00341299906556935
4.43	0.003382867589757011
4.44	0.003352990543770069
4.45	0.003323365960208756
4.46	0.0032939918838850242
4.47	0.003264866371800854
4.48	0.0032359874931254017
4.49	0.003207353329171032
4.5	0.003178961973368242
4.51	0.0031508115312395423
4.5200000000000005	0.003122900120372293
4.53	0.003095225870390534
4.54	0.0030677869229258172
4.55	0.0030405814315871164
4.5600000000000005	0.0030136075619297776
4.57	0.00298686349142359
4.58	0.0029603474094199523
4.59	0.0029340575171182123
4.6000000000000005	0.0029079920275311534
4.61	0.0028821491654497083
4.62	0.002856527167406848
4.63	0.0028311242816407437
4.64	0.0028059387680571843
4.65	0.00278096889819127
4.66	0.0027562129551684366
4.67	0.002731669233664775
4.68	0.0027073360398667287
4.69	0.0026832116914301545
4.7	0.002659294517438771
4.71	0.002635582858362016
4.72	0.0026120750660123377
4.73	0.002588769503501932
4.74	0.002565664545198966
4.75	0.0025427585766832493
4.76	0.00252004999470145
4.7700000000000005	0.0024975372071218103
4.78	0.002475218632888417
4.79	0.002453092701975005
4.8	0.0024311578553383607
4.8100000000000005	0.0024094125448713
4.82	0.002387855233355265
4.83	0.0023664843944125194
4.84	0.0023452985124580105
4.8500000000000005	0.0023242960826508627
4.86	0.0023034756108455496
4.87	0.00228283561354274
4.88	0.002262374617839848
4.89	0.0022420911613812884
4.9	0.0022219837923084535
4.91	0.0022020510692094476
4.92	0.0021822915610685326
4.93	0.002162703847215378
4.94	0.0021432865172740646
4.95	0.0021240381711118846
4.96	0.0021049574187879333
4.97	0.002086042880501529
4.98	0.002067293186540439
4.99	0.0020487069772289583
5.	0.0020302829028758245
5.01	0.002012019623721986
5.0200000000000005	0.0019939158098882543
5.03	0.001975970141322822
5.04	0.0019581813077486723
5.05	0.0019405480086108894
5.0600000000000005	0.0019230689530238734
5.07	0.0019057428597184837
5.08	0.0018885684569890937
5.09	0.0018715444826405958
5.1000000000000005	0.001854669683935343
5.11	0.0018379428175400556
5.12	0.0018213626494726746
5.13	0.0018049279550491997
5.14	0.0017886375188305014
5.15	0.0017724901345691167
5.16	0.0017564846051560522
5.17	0.0017406197425675705
5.18	0.0017248943678120012
5.19	0.0017093073108765632
5.2	0.001693857410674218
5.21	0.0016785435149905385
5.22	0.001663364480430631
5.23	0.0016483191723660928
5.24	0.0016334064648820294
5.25	0.001618625240724113
5.26	0.0016039743912457179
5.2700000000000005	0.0015894528163551164
5.28	0.001575059424462763
5.29	0.0015607931324286338
5.3	0.0015466528655096764
5.3100000000000005	0.001532637557307335
5.32	0.0015187461497151828
5.33	0.0015049775928666436
5.34	0.0014913308450828313
5.3500000000000005	0.0014778048728204898
5.36	0.0014643986506200617
5.37	0.0014511111610538599
5.38	0.0014379413946743788
5.39	0.001424888349962727
5.4	0.0014119510332771946
5.41	0.001399128458801957
5.42	0.001386419648495921
5.43	0.0013738236320417125
5.44	0.0013613394467948162
5.45	0.0013489661377328699
5.46	0.001336702757405103
5.47	0.001324548365881945
5.48	0.001312502030704795
5.49	0.0013005628268359507
5.5	0.0012887298366087113
5.51	0.0012770021496776487
5.5200000000000005	0.0012653788629690525
5.53	0.0012538590806315604
5.54	0.001242441913986954
5.55	0.0012311264814811476
5.5600000000000005	0.0012199119086353598
5.57	0.0012087973279974733
5.58	0.0011977818790935768
5.59	0.0011868647083797125
5.6000000000000005	0.0011760449691938016
5.61	0.0011653218217077838
5.62	0.0011546944328799382
5.63	0.0011441619764074142
5.64	0.001133723632678963
5.65	0.0011233785887278705
5.66	0.0011131260381850995
5.67	0.001102965181232636
5.68	0.0010928952245570407
5.69	0.0010829153813032243
5.7	0.0010730248710284173
5.71	0.0010632229196563662
5.72	0.0010535087594317363
5.73	0.0010438816288747335
5.74	0.001034340772735945
5.75	0.001024885441951392
5.76	0.0010155148935978076
5.7700000000000005	0.0010062283908481302
5.78	0.000997025202927223
5.79	0.0009879046050678096
5.8	0.0009788658784666356
5.8100000000000005	0.0009699083102408572
5.82	0.0009610311933846466
5.83	0.0009522338267260283
5.84	0.0009435155148839385
5.8500000000000005	0.000934875568225512
5.86	0.0009263133028235983
5.87	0.0009178280404144976
5.88	0.0009094191083559345
5.89	0.0009010858395852502
5.9	0.0008928275725778326
5.91	0.0008846436513057696
5.92	0.0008765334251967321
5.93	0.000868496249093088
5.94	0.0008605314832112456
5.95	0.0008526384931012302
5.96	0.0008448166496064809
5.97	0.000837065328823889
5.98	0.0008293839120640603
5.99	0.0008217717858118107
6.	0.0008142283416868894
6.01	0.0008067529764049311
6.0200000000000005	0.0007993450917386459
6.03	0.0007920040944792308
6.04	0.0007847293963980149
6.05	0.0007775204142083351
6.0600000000000005	0.0007703765695276397
6.07	0.0007632972888398234
6.08	0.0007562820034577878
6.09	0.0007493301494862351
6.1000000000000005	0.000742441167784687
6.11	0.0007356145039307369
6.12	0.0007288496081835211
6.13	0.0007221459354474263
6.140000000000001	0.000715502945236021
6.15	0.0007089201016362129
6.16	0.0007023968732726327
6.17	0.0006959327332722447
6.18	0.0006895271592291829
6.19	0.0006831796331698108
6.2	0.0006768896415180075
6.21	0.0006706566750606745
6.22	0.0006644802289134676
6.23	0.0006583598024867523
6.24	0.0006522948994517818
6.25	0.0006462850277070922
6.26	0.0006403296993451223
6.2700000000000005	0.0006344284306190525
6.28	0.0006285807419098654
6.29	0.0006227861576936194
6.3	0.0006170442065089479
6.3100000000000005	0.0006113544209247686
6.32	0.0006057163375082171
6.33	0.0006001294967927891
6.34	0.0005945934432467037
6.3500000000000005	0.000589107725241476
6.36	0.0005836718950207099
6.37	0.0005782855086690963
6.38	0.0005729481260816296
6.390000000000001	0.000567659310933032
6.4	0.0005624186306473892
6.41	0.0005572256563679977
6.42	0.0005520799629274161
6.43	0.0005469811288177308
6.44	0.0005419287361610219
6.45	0.0005369223706800443
6.46	0.0005319616216691019
6.47	0.0005270460819651394
6.48	0.0005221753479190276
6.49	0.0005173490193670595
6.5	0.0005125666996026384
6.51	0.0005078279953481784
6.5200000000000005	0.0005031325167271961
6.53	0.0004984798772366052
6.54	0.0004938696937192088
6.55	0.0004893015863363883
6.5600000000000005	0.00048477517854098875
6.57	0.00048029009705040143
6.58	0.00047584597181983714
6.59	0.00047144243601579457
6.6000000000000005	0.0004670791259897241
6.61	0.0004627556812518792
6.62	0.0004584717444453581
6.63	0.00045422696132033975
6.640000000000001	0.0004500209807085017
6.65	0.0004458534544976332
6.66	0.000441724037606428
6.67	0.00043763238795946666
6.68	0.0004335781664623828
6.69	0.00042956103697721254
6.7	0.0004255806662979285
6.71	0.00042163672412615175
6.72	0.0004177288830470486
6.73	0.0004138568185054037
6.74	0.0004100202087818765
6.75	0.0004062187349694291
6.76	0.00040245208094993597
6.7700000000000005	0.00039871993337096674
6.78	0.000395021981622747
6.79	0.0003913579178152868
6.8	0.0003877274367556894
6.8100000000000005	0.0003841302359256242
6.82	0.0003805660154589786
6.83	0.0003770344781196717
6.84	0.00037353532927964146
6.8500000000000005	0.00037006827689699804
6.86	0.0003666330314943466
6.87	0.0003632293061372703
6.88	0.0003598568164129827
6.890000000000001	0.00035651528040914313
6.9	0.0003532044186928337
6.91	0.00034992395428969883
6.92	0.0003466736126632446
6.93	0.00034345312169430006
6.94	0.0003402622116606343
6.95	0.0003371006152167347
6.96	0.00033396806737373856
6.97	0.0003308643054795242
6.98	0.0003277890691989526
6.99	0.00032474210049426774
7.	0.0003217231436056459
7.01	0.0003187319450318987
7.0200000000000005	0.00031576825351132675
7.03	0.0003128318200027244
7.04	0.00030992239766653004
7.05	0.0003070397418461295
7.0600000000000005	0.00030418361004930136
7.07	0.0003013537619298132
7.08	0.0002985499592691583
7.09	0.0002957719659584408
7.1000000000000005	0.00029301954798040015
7.11	0.00029029247339158276
7.12	0.0002875905123046487
7.13	0.0002849134368708247
7.140000000000001	0.0002822610212624926
7.15	0.0002796330416559194
7.16	0.0002770292762141213
7.17	0.0002744495050698677
7.18	0.00027189351030881923
7.19	0.0002693610759528011
7.2	0.0002668519879432103
7.21	0.00026436603412455505
7.22	0.000261903004228127
7.23	0.0002594626898558051
7.24	0.00025704488446398843
7.25	0.00025464938334765887
7.26	0.0002522759836245729
7.2700000000000005	0.0002499244842195791
7.28	0.0002475946858490652
7.29	0.0002452863910055274
7.3	0.00024299940394226718
7.3100000000000005	0.00024073353065821109
7.32	0.00023848857888285414
7.33	0.0002362643580613239
7.34	0.00023406067933956807
7.3500000000000005	0.00023187735554966102
7.36	0.00022971420119523127
7.37	0.00022757103243700575
7.38	0.00022544766707847426
7.390000000000001	0.00022334392455166912
7.4	0.00022125962590306285
7.41	0.00021919459377957933
7.42	0.00021714865241472087
7.43	0.00021512162761480846
7.44	0.00021311334674533486
7.45	0.00021112363871743093
7.46	0.00020915233397444052
7.47	0.00020719926447860891
7.48	0.00020526426369787843
7.49	0.0002033471665927951
7.5	0.00020144780960352064
7.51	0.0001995660306369542
7.5200000000000005	0.000197701669053959
7.53	0.0001958545656566956
7.54	0.00019402456267605868
7.55	0.00019221150375921912
7.5600000000000005	0.0001904152339572689
7.57	0.00018863559971296886
7.58	0.00018687244884859738
7.59	0.0001851256305539006
7.6000000000000005	0.00018339499537414343
7.61	0.0001816803951982589
7.62	0.00017998168324709682
7.63	0.0001782987140617706
7.640000000000001	0.0001766313434921006
7.65	0.00017497942868515573
7.66	0.00017334282807388756
7.67	0.0001717214013658631
7.68	0.00017011500953208915
7.69	0.00016852351479593224
7.7	0.0001669467806221299
7.71	0.00016538467170589487
7.72	0.00016383705396211048
7.73	0.0001623037945146172
7.74	0.0001607847616855889
7.75	0.00015927982498499817
7.76	0.0001577888551001713
7.7700000000000005	0.0001563117238854298
7.78	0.000154848304351821
7.79	0.0001533984706569334
7.8	0.00015196209809479946
7.8100000000000005	0.0001505390630858827
7.82	0.00014912924316715047
7.83	0.0001477325169822294
7.84	0.00014634876427164483
7.8500000000000005	0.0001449778658631431
7.86	0.00014361970366209576
7.87	0.00014227416064198443
7.88	0.00014094112083496728
7.890000000000001	0.00013962046932252525
7.9	0.00013831209222618795
7.91	0.0001370158766983374
7.92	0.0001357317109130916
7.930000000000001	0.0001344594840572642
7.94	0.00013319908632140266
7.95	0.00013195040889090075
7.96	0.0001307133439371887
7.97	0.00012948778460899793
7.98	0.00012827362502369945
7.99	0.00012707076025871784
8.	0.00012587908634301698


==> anc/Fig2.txt <==
FREE FERMIONS (LEFT PLOT)
eB/T^2	dj/d\mu/T^2/Cdof
0.0	0.0
2.356236	0.11443570236360001
4.712363999999999	0.22842139229999997
7.068599999999999	0.34154573436
9.424727999999998	0.453457079172

fit	error(fit)
0.048238118817408	7.27616981548359e-05



FULL QCD (RIGHT PLOT)
eB/T^2	dj/d\mu/T^2/Cdof error(dj/d\mu/T^2/Cdof)
0.0	0.0	0.0
2.3562	0.1025939885462662	0.0006414618712189505
4.7124	0.20413987627343394	0.000711532411077149
9.424764	0.401152120602534	0.0007637896440172869
18.849564	0.7580578465232501	0.001049748124959284

fit	error(fit)
0.041228197515873165	0.0021443923395679265


==> anc/Fig3.txt <==
m/T=0 (TOP LEFT)
Ns_Nt	Ccse_total	error(Ccse_total)
12_8	0.05351510127998961	0.0005351510127998961
24_16	0.058021162478724145	0.0005802116247872414
30_20	0.05851941085611835	0.0005851941085611835
42_28	0.058950445923056045	0.0005895044592305605
54_36	0.05912656113672226	0.0005912656113672226
16_4	0.042311245331450066	0.0004231124533145007
24_6	0.04895263789958105	0.0004895263789958105
32_8	0.050232831280303133	0.0005023283128030313
40_10	0.05049555001931084	0.0005049555001931084
56_14	0.05060297161728251	0.0005060297161728251

m/T=1 (TOP RIGHT)
Ns_Nt	Ns_Nt	Ccse_total	error(Ccse_total)
12_8	0.04297688341055542	0.00042976883410555423
24_16	0.046373528566932214	0.00046373528566932213
30_20	0.04674110041324583	0.0004674110041324583
42_28	0.0470585558269463	0.000470585558269463
54_36	0.047188006095108447	0.0004718800609510845
16_4	0.03432483865491437	0.0003432483865491437
24_6	0.0400854137063826	0.00040085413706382597
32_8	0.04111407749453355	0.00041114077494533555
40_10	0.04127035871470467	0.0004127035871470467
56_14	0.04128656670604089	0.0004128656670604089

m/T=4 (BOTTOM LEFT)
STAGGERED
Ns_Nt	Ccse_no_tadpole	error(Ccse_no_tadpole)	Ns_Nt	Ccse_total	error(Ccse_total)
12_8	-0.005146445937532229	-5.1464459375322294e-05		0.005621126513088285	5.621126513088285e-05
24_16	-0.009701988623341859	-9.701988623341859e-05		0.005269272893118085	5.269272893118085e-05
30_20	-0.01055633595859425	-0.00010556335958594249		0.005201640951205479	5.20164095120548e-05
42_28	-0.011432960077486735	-0.00011432960077486735		0.005141167073752772	5.141167073752773e-05
54_36	-0.011855555985272733	-0.00011855555985272733		0.005115537545249219	5.115537545249219e-05
16_4	-0.0005319305319770206	-5.319305319770206e-06		0.005089245127731526	5.089245127731526e-05
24_6	-0.0028512761536322495	-2.8512761536322494e-05		0.0060075346448728644	6.007534644872864e-05
32_8	-0.005227014192391791	-5.2270141923917916e-05		0.005857065420814603	5.8570654208146026e-05
40_10	-0.007006138936163892	-7.006138936163892e-05		0.005599170737504191	5.599170737504191e-05
56_14	-0.009145415509008934	-9.145415509008935e-05		0.005290950904220806	5.290950904220806e-05
WILSON
type	Ns_Nt	Ccse	error(Ccse)
QB	16_4	0.0020935565592648574	0.00025487947160117105
QB	24_6	0.00350735550801994	0.00029991908016409677
QB	32_8	0.004315174625880808	0.00027173749227394093
QB	40_10	0.004079947522314996	0.00022235551989900916
QB,loc	16_4	-0.0009203694092369113	0.0002764853017982744
QB,loc	24_6	-0.002378773038687006	0.00010090909657852523
QB,loc	32_8	-0.0037639414745698004	0.00011079715927652777
QB,loc	40_10	-0.005496678765040731	0.0001376363304010373



==> anc/Fig4.txt <==
POLYAKOV SECTORS (LEFT PLOT)
arg P=0
Re(P)	Im(P)
0.16552755275	0.0011415463878
0.17113917174	0.0086587833368
0.19446409576	-0.0035137275283
0.19002949478	0.0016977588052
0.17617145466	0.0024334171407
0.17378609852	0.0001313571849
0.1962956453	-0.0080439000919
0.18350689901	-0.0017564829524
0.17680522732	-0.00043797719798
0.19488771771	-0.0035297777173
0.18717035543	-0.0041340037307
0.1849969732	0.0027970361671
0.17704328788	0.0024486671232
0.17266972178	-0.0018253978416
0.16144132857	0.0042097406836
0.17549966248	-3.3647787063e-06
0.20192291995	-0.00048244206386
0.19411815726	0.0059585236307
0.17994557317	0.00038182067394
0.1750629511	0.0044195154779
0.17135044765	0.0013160348645
0.18347830719	-0.0014628508292
0.19506140717	0.00044214272214
0.17992602395	0.0029846848783
0.19147890974	0.0047515247132
0.19698575535	0.0042791753828
0.17649087418	-0.0024910701376
0.19237942042	0.0010288948762
0.18510940835	0.00055201839007
0.18253176472	0.0076599242556
0.17850722947	-0.0023156989967
0.1846786556	0.0022846922207
0.17770133516	0.00033870361642
0.16757569428	-0.002064386414
0.17492700609	-0.0026188601125
0.18701322162	-0.00064304453775
0.17192458557	-0.0054668343591
0.18083570241	-0.0094164001626
0.18380835567	0.0064271505949
0.18944231153	0.00012838397004
0.18459879621	-0.0080849039217
0.18405082861	-0.004769082647
0.18574721447	-0.00097821116586
0.19060801008	-0.006972262106
0.17713661762	-0.0036276216722
0.18197655583	-0.004489823358
0.18291182775	0.0035134677026
0.18214106334	-0.0029246131199
0.17527468804	-0.0047302703082
0.19224020753	-0.0020703544742
arg P=+2pi/3
Re(P)	Im(P)
-0.098096253516	0.16105154781
-0.094512064642	0.17169100732
-0.09532821075	0.15582489298
-0.090263162993	0.16455670127
-0.098229890422	0.17277614864
-0.090231969871	0.15447316705
-0.094641282548	0.16253241091
-0.088903075911	0.16133749949
-0.097200800071	0.15072436926
-0.088836249946	0.1512873623
arg P=-2pi/3
Re(P)	Im(P)
-0.090630199857	-0.16482400558
-0.080277195684	-0.14821615735
-0.090151782853	-0.15633300359
-0.089240136188	-0.1591733606
-0.097466729269	-0.15033634458
-0.094240913841	-0.15161794742
-0.08591907112	-0.15711206785
-0.098588766365	-0.17711997141
-0.099860734877	-0.16953667405
-0.087855031011	-0.15456387278
-0.10048810241	-0.17424328792
-0.0982950221	-0.16279388193
-0.10037642578	-0.15295696759
-0.080880110592	-0.16378436389
-0.090517654626	-0.1566373717
-0.084343306781	-0.1659115536
-0.10150469506	-0.16626045153
-0.084357378518	-0.15107615584
-0.092172050044	-0.16786959068
-0.10340412664	-0.16726690759
-0.088275797318	-0.14294465996
-0.097832753336	-0.16410106849
-0.093498398143	-0.15121724687
-0.097541162545	-0.17145301175
-0.099762290224	-0.16575666301
-0.086197566662	-0.15718054576
-0.092254013871	-0.14091280428
-0.09064203312	-0.15779701383
-0.092355892335	-0.15832614028
-0.091356810485	-0.16397171237
-0.10131908325	-0.15806507074
-0.096200430479	-0.16461424999
-0.083053978746	-0.15891067073
-0.096115050023	-0.16637385371
-0.089689447738	-0.16149979744
-0.088779122087	-0.14643145701
-0.10241612566	-0.16093577865
-0.085385774014	-0.15110476237
-0.10195616225	-0.15049524196
-0.083141554263	-0.15260053721



CURRENT DERIVATIVE (RIGHT PLOT)
arg P=0
Conf.	dj/d\mu/T^2/Cdof
0	0.21029951387300025
1	0.2295141304777192
2	0.19197337309039242
3	0.2193710194518785
4	0.2030280776708709
5	0.22582869270782208
6	0.22324340484304897
7	0.21126297971540117
8	0.2227179671867559
9	0.22392871284632335
10	0.21372757961759786
11	0.20605213434975977
12	0.2145673331682973
13	0.22190166457957664
14	0.1904798032884224
15	0.233940407635973
16	0.24663084097513951
17	0.20943187704011784
18	0.24301716538814488
19	0.21846153990994963
20	0.1835344036070029
21	0.21666533928271287
22	0.19502622995054947
23	0.21821708310081908
24	0.21782277138339642
25	0.21796514633378722
26	0.21236471187995412
27	0.18445342786826074
28	0.18578001096054492
29	0.15784328870211883
30	0.2156179933459664
31	0.23466203631278318
32	0.2402472955466633
33	0.17499864086423722
34	0.19446031950488224
35	0.2547564094712797
36	0.22976689384852897
37	0.20524613700529304
38	0.22186312462799254
39	0.20812767992433281
40	0.22455271137547278
41	0.24006619979723146
42	0.2152242040220115
43	0.19840828151007875
44	0.21503397333514496
45	0.22421329884630956
46	0.20576745221431414
47	0.22496003367072434
48	0.23233245249127496
arg P=+2pi/3
Conf.	dj/d\mu/T^2/Cdof
0	-4.473686552941473
1	-3.4294574772320345
2	-0.4607903232207349
3	0.09628136322804437
4	-4.655232447807961
5	-1.32642151597976
6	-1.1775109605105882
7	2.8439999882212277
8	7.980762810138131
9	5.883253422296505
arg P=-2pi/3
Conf.	dj/d\mu/T^2/Cdof
0	2.5208200125424156
1	0.5386183685108108
2	6.935355016037676
3	2.0745475043209467
4	-0.8438973349204275
5	4.2206173643054115
6	2.3301280892630984
7	-8.79262116046418
8	-3.8568446449758937
9	-3.8159588760667447
10	-2.6623536981413736
11	-0.5759005352532114
12	-5.002495889667145
13	2.5868996034699308
14	-1.6479732957205897
15	-1.8045620655142045
16	-3.182419288156737
17	6.615271031488618
18	-2.3287859656568344
19	-2.0882524935931883
20	0.6981642418845979
21	-4.541137748606644
22	7.324533822260804
23	0.49246638637605145
24	-8.879148737296362
25	1.7848188222419452
26	5.258669935054982
27	-6.165595833922453
28	0.1847464770888081
29	5.401363127776563
30	-5.805079404322413
31	-0.8555897285997247
32	3.6034056752989017
33	4.40594399849806
34	0.817486571525734
35	2.551265876895954
36	-0.6108321938937991
37	0.5415842056646625
38	5.04711227103283
39	2.201390651070838


==> anc/Fig5.txt <==
STAGGERED
Ns_Nt    T[MeV]  Ccse                   error(Ccse)
12_36	44.1	0.0001655025423941683	0.0002976679658818391
24_8	264.8	0.00435532069398119	0.0025338084490762526
24_8	397.1	0.04587357591006678	0.0004020416948306972
32_8	397.1	0.046632706397257175	0.0006690247337797384
16_48	44.1	-0.00039775556900765617	0.0002120752723634232
24_72	44.1	-0.0005171740286331732	0.0004085651044368326
WILSoN
Ns_Nt    T[MeV]  Ccse                   error(Ccse)
16_4	475.3	0.04796716507863374	0.0026998370484986284
24_6	517.1	0.05155421341510141	0.0063917810930614796
32_8	500.3	0.05357476365109946	0.0063147692662663705


==> anc/Fig6.txt <==
LATTICE POINTS
Ns_Nt   T[MeV]   Ccse                   error(Ccse)    
24_6	113.5	0.0010042785324702042	0.0027417469872264605	
24_6	135.5	0.011524676359145178	0.002722027459407072	
24_6	148.1	0.024445355845793305	0.004304877106453126	
24_6	176.3	0.03265391369123622	0.0016902592566759114	
24_6	210.3	0.03978148603617462	0.0004470956178683463	
24_6	263.8	0.039783924531123706	0.0024834723616377484	
24_6	304.7	0.041228197515873165	0.0021443923395679265	
24_6	403.7	0.043712865333268014	0.0006053422229995426	
24_8	114.4	0.0014727889481990807	0.001702144707033645	
24_8	148.0	0.022700720247840648	0.004108483789682857	
24_8	162.9	0.03220013872450066	0.003331778218399495	
24_8	197.8	0.03883635835074827	0.0006926652666944334	
24_8	210.3	0.039524672561026764	0.001486355887947317	
24_8	302.8	0.04236712563631106	0.002137755366619902	
24_8	403.0	0.045615455199991724	0.00025226409687830663	
28_10	91.5	-0.0004631949004387147	0.0013119287274247083	
28_10	121.7	0.00473419950426427	0.0026231402763913867	
28_10	158.3	0.027980127012964685	0.0017773120759033295	
28_10	210.1	0.04226939515057388	0.0008460418321009515	
28_10	304.5	0.04502357043599663	0.0007768094405998329	
28_10	403.8	0.04604378784123136	0.00025011128144668244	
36_12	108.6	-0.0008409547839116455	0.0028175019211520696	
36_12	148.8	0.027110685075504744	0.0024658358401848973	
36_12	180.1	0.03928764110126126	0.00030283087931569813	
36_12	210.1	0.043050179979182264	0.0011146609909690362	
36_12	250.1	0.04402310964194249	0.0012597420246909163	
36_12	304.6	0.0461049386073271	0.0007436323856958344	
36_12	403.6	0.04670034078367172	0.0007061014499375283	
24_32	21.3	0.0006446296476196211	0.0012569207484828158	
24_32	28.6	-2.455515813617856e-05	0.0021142902760066507	
32_48	26.8	0.0014562664910772573	0.005522048115470117	

CONTINUUM LIMT
T[MeV] Ccse error(Cse)
95.0	-0.00014936	0.0021230411048359485
96.0	-0.000212945	0.002123320917180529
97.0	-0.000262315	0.0021238880000372558
98.0	-0.000295102	0.0021247214556285644
99.0	-0.000308936	0.0021257970639183797
100.0	-0.000301447	0.00212708752292166
101.0	-0.000270268	0.0021285628756569546
102.0	-0.000213028	0.0021301909203226372
103.0	-0.000127359	0.0021319372968227755
104.0	-1.08915e-05	0.0021337664283880755
105.0	0.000138744	0.0021356415258895873
106.0	0.000323334	0.002137527444775623
107.0	0.00054234	0.00213939869970256
108.0	0.000794641	0.0021412348344263888
109.0	0.00107912	0.0021430183812557475
110.0	0.00139465	0.00214473416315426
111.0	0.00174011	0.0021463702374532228
112.0	0.00211438	0.0021479161878769863
113.0	0.00251635	0.0021493645513034785
114.0	0.00294488	0.0021507091658392596
115.0	0.00339887	0.002151945907922642
116.0	0.00387718	0.0021530722350362524
117.0	0.0043787	0.0021540872022295207
118.0	0.00490231	0.0021549909846085213
119.0	0.00544688	0.0021557850754618385
120.0	0.00601131	0.0021564718142486825
121.0	0.00659445	0.002157054787871881
122.0	0.0071952	0.002157538193410491
123.0	0.00781243	0.002157926542768313
124.0	0.00844503	0.002158225456856629
125.0	0.00909187	0.002158440860754819
126.0	0.00975183	0.0021585785312228057
127.0	0.0104238	0.0021586452857067567
128.0	0.0111066	0.002158647644990957
129.0	0.0117992	0.0021585919498052436
130.0	0.0125005	0.0021584853941826903
131.0	0.0132092	0.002158334344170292
132.0	0.0139244	0.002158145024829426
133.0	0.0146448	0.0021579242067507848
134.0	0.0153694	0.002157677555951307
135.0	0.016097	0.0021574106984718986
136.0	0.0168265	0.0021571292024586764
137.0	0.0175568	0.0021568380333775654
138.0	0.0182868	0.002156541555389324
139.0	0.0190153	0.0021562438877863526
140.0	0.0197413	0.0021559483819572314
141.0	0.0204636	0.0021556583317251378
142.0	0.021181	0.002155376108507284
143.0	0.0218926	0.0021551035267664068
144.0	0.0225971	0.002154842200656235
145.0	0.0232934	0.0021545930364920435
146.0	0.0239804	0.002154356077506456
147.0	0.024657	0.0021541312002392064
148.0	0.025322	0.002153917948303743
149.0	0.0259744	0.002153714862468104
150.0	0.0266131	0.0021535201688400794
151.0	0.027237	0.0021533321176492965
152.0	0.0278462	0.002153147977580966
153.0	0.0284409	0.002152965550425971
154.0	0.0290213	0.0021527826638286095
155.0	0.0295875	0.0021525975028964437
156.0	0.0301397	0.002152408275185961
157.0	0.0306781	0.0021522137061212123
158.0	0.0312029	0.002152012211313171
159.0	0.0317142	0.002151802721952225
160.0	0.0322123	0.002151584188956826
161.0	0.0326974	0.0021513557471699108
162.0	0.0331696	0.0021511167140478463
163.0	0.0336291	0.0021508667490630386
164.0	0.034076	0.0021506050465940982
165.0	0.0345107	0.0021503316246607182
166.0	0.0349332	0.0021500460372747845
167.0	0.0353437	0.0021497483346661775
168.0	0.0357425	0.0021494385806307666
169.0	0.0361297	0.002149117008961821
170.0	0.0365054	0.00214878355387624
171.0	0.03687	0.002148438630317609
172.0	0.0372235	0.0021480828130239775
173.0	0.0375661	0.0021477163750367517
174.0	0.037898	0.002147339901254807
175.0	0.0382195	0.0021469539775880162
176.0	0.0385307	0.002146559190211396
177.0	0.0388317	0.002146156419095543
178.0	0.0391228	0.002145746241107043
179.0	0.0394042	0.0021453295199164637
180.0	0.0396759	0.0021449069623095556
181.0	0.0399383	0.0021444796911139086
182.0	0.0401915	0.002144048380707862
183.0	0.0404356	0.0021436139717834002
184.0	0.040671	0.002143177380956603
185.0	0.0408976	0.0021427394995761863
186.0	0.0411158	0.002142301461887193
187.0	0.0413257	0.002141863963457064
188.0	0.0415275	0.0021414282040180576
189.0	0.0417214	0.002140994945804638
190.0	0.0419075	0.00214056517846666
191.0	0.0420861	0.00214013997630085
192.0	0.0422574	0.002139720113738244
193.0	0.0424214	0.002139306452474728
194.0	0.0425784	0.0021388999339569405
195.0	0.0427286	0.0021385014512244325
196.0	0.0428722	0.0021381118496177896
197.0	0.0430094	0.002137731927786083
198.0	0.0431402	0.002137362438994614
199.0	0.043265	0.002137004092733798
200.0	0.0433839	0.002136657556629982
201.0	0.0434971	0.002136323683341081
202.0	0.0436047	0.0021360028337118384
203.0	0.043707	0.0021356958936927335
204.0	0.0438041	0.002135403160745297
205.0	0.0438963	0.002135125236894783
206.0	0.0439836	0.0021348625898113456
207.0	0.0440663	0.002134615562864893
208.0	0.0441446	0.0021343845927517383
209.0	0.0442187	0.002134169899518078
210.0	0.0442887	0.002133971704869585
211.0	0.0443548	0.0021337903374277437
212.0	0.0444172	0.002133625729972341
213.0	0.0444761	0.002133478237461307
214.0	0.0445317	0.0021333476338571745
215.0	0.0445841	0.002133234121193453
216.0	0.0446336	0.002133137534596399
217.0	0.0446803	0.002133057745519564
218.0	0.0447244	0.0021329944672370824
219.0	0.0447661	0.002132947647586317
220.0	0.0448055	0.0021329169803367886
221.0	0.0448429	0.002132902004230153
222.0	0.0448785	0.0021329024902943887
223.0	0.0449124	0.0021329178559044426
224.0	0.0449448	0.002132947647586317
225.0	0.0449759	0.0021329913425984655
226.0	0.0450058	0.0021330483441893678
227.0	0.0450349	0.0021331180743024997
228.0	0.0450631	0.0021331998706696485
229.0	0.0450908	0.0021332928815040856
230.0	0.0451181	0.0021333965540658406
231.0	0.0451452	0.0021335099371777026
232.0	0.045172	0.0021336322704779763
233.0	0.0451987	0.002133762884755709
234.0	0.0452251	0.0021339009980880096
235.0	0.0452514	0.00213404581244546
236.0	0.0452774	0.0021341967175424587
237.0	0.0453033	0.0021343529839237007
238.0	0.0453289	0.0021345139671260067
239.0	0.0453544	0.002134679109918164
240.0	0.0453797	0.002134847732803444
241.0	0.0454047	0.002135019243244661
242.0	0.0454296	0.0021351931388258545
243.0	0.0454543	0.0021353687939875874
244.0	0.0454788	0.0021355456742577538
245.0	0.0455031	0.0021357232301140996
246.0	0.0455272	0.0021359011182283238
247.0	0.0455511	0.002136078652402342
248.0	0.0455748	0.0021362555771445055
249.0	0.0455984	0.002136431405878739
250.0	0.0456218	0.002136605640970042
251.0	0.045645	0.0021367778883318697
252.0	0.045668	0.002136947861334947
253.0	0.0456908	0.0021371150379071793
254.0	0.0457134	0.0021372792352895784
255.0	0.0457359	0.0021374399191839296
256.0	0.0457582	0.002137597016839237
257.0	0.0457803	0.0021377499852978606
258.0	0.0458023	0.002137898630250042
259.0	0.045824	0.002138042757619455
260.0	0.0458456	0.0021381819342946484
261.0	0.045867	0.0021383160844225075
262.0	0.0458883	0.002138444773007712
263.0	0.0459094	0.0021385680473365825
264.0	0.0459303	0.002138685473335433
265.0	0.0459511	0.0021387969814362943
266.0	0.0459717	0.0021389023833548377
267.0	0.0459921	0.0021390014930712424
268.0	0.0460124	0.0021390942502678566
269.0	0.0460325	0.002139180351639619
270.0	0.0460524	0.002139259743174962
271.0	0.0460722	0.0021393322511251037
272.0	0.0460918	0.0021393979537545145
273.0	0.0461113	0.0021394565610696574
274.0	0.0461306	0.0021395080353485483
275.0	0.0461497	0.0021395524684122624
276.0	0.0461688	0.002139589582185332
277.0	0.0461876	0.0021396194776195612
278.0	0.0462063	0.0021396420103580423
279.0	0.0462249	0.002139657165743149
280.0	0.0462433	0.0021396650592298326
281.0	0.0462615	0.002139665435155694
282.0	0.0462796	0.002139658543839415
283.0	0.0462976	0.002139644389683483
284.0	0.0463154	0.0021396227314274367
285.0	0.0463331	0.002139593833488965
286.0	0.0463507	0.0021395575894478758
287.0	0.046368	0.0021395141476746545
288.0	0.0463853	0.0021394634114676988
289.0	0.0464024	0.0021394056626832148
290.0	0.0464194	0.002139340813729548
291.0	0.0464363	0.002139269030263376
292.0	0.046453	0.002139190234317884
293.0	0.0464696	0.0021391046001654535
294.0	0.046486	0.0021390123053524035
295.0	0.0465023	0.0021389132854092064
296.0	0.0465185	0.0021388078481584093
297.0	0.0465346	0.0021386959374581523
298.0	0.0465505	0.0021385776244074012
299.0	0.0465663	0.002138453226007996
300.0	0.046582	0.0021383228190794776
301.0	0.0465976	0.0021381864845003594
302.0	0.046613	0.0021380443072116172
303.0	0.0466283	0.0021378966134787724
304.0	0.0466435	0.002137743374759703
305.0	0.0466586	0.0021375848035986795
306.0	0.0466736	0.0021374211138856106
307.0	0.0466884	0.0021372524045233884
308.0	0.0467031	0.00213707877806154
309.0	0.0467178	0.0021369005700780756
310.0	0.0467323	0.0021367178859933765
311.0	0.0467466	0.002136530834606654
312.0	0.0467609	0.0021363397529140828
313.0	0.0467751	0.0021361446400468775
314.0	0.0467892	0.0021359457231165785
315.0	0.0468031	0.002135743229094969
316.0	0.0468169	0.002135537493657277
317.0	0.0468307	0.0021353284156871524
318.0	0.0468443	0.002135116440386567
319.0	0.0468579	0.00213490168580757
320.0	0.0468713	0.0021346843780102494
321.0	0.0468846	0.002134464637405831
322.0	0.0468979	0.0021342426903386605
323.0	0.046911	0.002134018864042444
324.0	0.046924	0.0021337932771852584
325.0	0.046937	0.00213356605061948
326.0	0.0469498	0.002133337605192625
327.0	0.0469626	0.0021331079582151964
328.0	0.0469753	0.002132877424537098
329.0	0.0469878	0.00213264621609516
330.0	0.0470003	0.0021324144472301826
331.0	0.0470127	0.002132182515085424
332.0	0.047025	0.0021319504343666165
333.0	0.0470373	0.002131718591383254
334.0	0.0470494	0.0021314870891114973
335.0	0.0470615	0.0021312562097401625
336.0	0.0470734	0.0021310261392036007
337.0	0.0470853	0.002130797059605866
338.0	0.0470971	0.0021305693197417926
339.0	0.0471089	0.002130342918063663
340.0	0.0471205	0.002130118190045098
341.0	0.0471321	0.0021298953751919376
342.0	0.0471436	0.0021296747034138816
343.0	0.047155	0.0021294562368463937
344.0	0.0471664	0.002129240348877741
345.0	0.0471777	0.0021290271633046406
346.0	0.0471889	0.002128816874079122
347.0	0.0472	0.0021286097387546183
348.0	0.0472111	0.0021284058543015252
349.0	0.0472221	0.0021282055974273266
350.0	0.0472331	0.002128009039082307
351.0	0.0472439	0.0021278163822400194
352.0	0.0472548	0.0021276278815855003
353.0	0.0472655	0.00212744363901115
354.0	0.0472762	0.002127264005148398
355.0	0.0472868	0.0021270889826474127
356.0	0.0472974	0.002126918880401649
357.0	0.0473079	0.0021267537946090525
358.0	0.0473184	0.002126593986338014
359.0	0.0473288	0.0021264395711141203
360.0	0.0473391	0.002126290761048687
361.0	0.0473494	0.0021261477415165683
362.0	0.0473597	0.0021260106174748996
363.0	0.0473699	0.0021258795819603716
364.0	0.04738	0.002125754853678101
365.0	0.0473901	0.002125636518828185
366.0	0.0474001	0.002125524797145638
367.0	0.0474102	0.0021254197811293664
368.0	0.0474201	0.002125321595194714
369.0	0.04743	0.002125230489928329
370.0	0.0474399	0.00212514652337018
371.0	0.0474497	0.0021250698534394613
372.0	0.0474595	0.0021250006156514904
373.0	0.0474693	0.002124938939021471
374.0	0.047479	0.002124884948117136
375.0	0.0474887	0.0021248387657084584
376.0	0.0474983	0.0021248005071528983
377.0	0.0475079	0.002124770283991012
378.0	0.0475175	0.002124748207258866
379.0	0.047527	0.00212473438172041
380.0	0.0475365	0.0021247289078718946
381.0	0.047546	0.002124731874043427
382.0	0.0475555	0.002124743380901102
383.0	0.0475649	0.0021247635129668816
384.0	0.0475743	0.002124792346383958
385.0	0.0475837	0.002124829963521261
386.0	0.047593	0.0021248764357545604
387.0	0.0476024	0.0021249318350629615
388.0	0.0476117	0.0021249962181622453
389.0	0.047621	0.002125069650131556
390.0	0.0476302	0.0021251521784625433
391.0	0.0476395	0.0021252438476796033
392.0	0.0476487	0.002125344730797572
393.0	0.0476579	0.0021254548407340966
394.0	0.0476671	0.0021255742200565484
395.0	0.0476763	0.002125702850543557
396.0	0.0476855	0.0021258408559664114
397.0	0.0476947	0.0021259881875892454
398.0	0.0477039	0.002126144881287492
399.0	0.047713	0.002126310894389624
400.0	0.0477222	0.002126486330698837
401.0	0.0477313	0.0021266710969409454
402.0	0.0477404	0.002126865249103479
403.0	0.0477496	0.002127068758992291
404.0	0.0477587	0.0021272815695438634

PROTON, SIGMA+- gas
T[MeV] Ccse
2.	4.9775327253614206e-204
2.1	2.4460882218946724e-194
2.2	1.5791371565498916e-185
2.3	1.7452489606077642e-177
2.4	4.117336826762783e-170
2.5	2.4957096094361094e-163
2.6	4.5467610516134004e-157
2.7	2.8455141479873644e-151
2.8	6.85962770946796e-146
2.9	7.030593688512198e-141
3.	3.337250948338372e-136
3.1	7.904061043008703e-132
3.2	9.9698818305482e-128
3.3	7.092337211320511e-124
3.4000000000000004	2.9929682632560376e-120
3.5	7.835606246439666e-117
3.6	1.324294090029619e-113
3.7	1.497105639933642e-110
3.8	1.168607265281673e-107
3.9000000000000004	6.480522603173102e-105
4.	2.6194858411191557e-102
4.1	7.89839753002378e-100
4.2	1.8141518297069182e-97
4.300000000000001	3.2349577441240193e-95
4.4	4.556407421649486e-93
4.5	5.149527719377293e-91
4.6	4.737409440384431e-89
4.7	3.594594442752384e-87
4.800000000000001	2.2768030224951813e-85
4.9	1.2172271030728136e-83
5.	5.548913739737354e-82
5.1	2.1772456965610803e-80
5.2	7.417021725267042e-79
5.300000000000001	2.2113120859410634e-77
5.4	5.812823313770008e-76
5.5	1.3565159670823315e-74
5.6	2.8283575707300967e-73
5.7	5.300193778519007e-72
5.800000000000001	8.976269890734068e-71
5.9	1.3809654134613126e-69
6.	1.9392748590377608e-68
6.1000000000000005	2.4969832964390153e-67
6.2	2.9603005661044946e-66
6.3	3.2442045244796045e-65
6.4	3.298636299701503e-64
6.5	3.1226074711569074e-63
6.6000000000000005	2.7610161975204294e-62
6.7	2.287265865304142e-61
6.800000000000001	1.7803684903448205e-60
6.9	1.3056467052780145e-59
7.	9.044273318936858e-59
7.1000000000000005	5.931998892065273e-58
7.2	3.692298399756358e-57
7.300000000000001	2.185725555772945e-56
7.4	1.2330531344247201e-55
7.5	6.641899795651469e-55
7.6000000000000005	3.422316627487827e-54
7.7	1.6897294093576203e-53
7.800000000000001	8.007490800909358e-53
7.9	3.6478344671910145e-52
8.	1.5998394386749237e-51
8.100000000000001	6.764437924291945e-51
8.2	2.7611034329699883e-50
8.3	1.0893886412839033e-49
8.4	4.1596750940930225e-49
8.5	1.5389154266545638e-48
8.600000000000001	5.522400168633022e-48
8.7	1.9242245045025913e-47
8.8	6.516802297688625e-47
8.9	2.1472413776604156e-46
9.	6.8895802521475305e-46
9.100000000000001	2.1545212753575252e-45
9.2	6.572323620654926e-45
9.3	1.9572466629055086e-44
9.4	5.694612294129406e-44
9.5	1.6199223684892684e-43
9.600000000000001	4.5086012791674525e-43
9.7	1.2285718494311687e-42
9.8	3.279834450754082e-42
9.9	8.583532793793031e-42
10.	2.2034456490168185e-41
10.1	5.551493090315836e-41
10.200000000000001	1.3734971018602926e-40
10.3	3.3387674449611663e-40
10.4	7.978223870207714e-40
10.5	1.8749971430045942e-39
10.6	4.335847839758309e-39
10.700000000000001	9.870144664519416e-39
10.8	2.2127828508541492e-38
10.9	4.887678539045185e-38
11.	1.0641213273367735e-37
11.1	2.2844102579091452e-37
11.200000000000001	4.837435615143429e-37
11.3	1.0108165377824797e-36
11.4	2.0849607536128233e-36
11.5	4.2465759178131345e-36
11.600000000000001	8.543529972476654e-36
11.700000000000001	1.6983624393263158e-35
11.8	3.3369558199912415e-35
11.9	6.48224751509348e-35
12.	1.2453160568002844e-34
12.100000000000001	2.3666391767544594e-34
12.200000000000001	4.450396735593105e-34
12.3	8.28307497691224e-34
12.4	1.5262265212983304e-33
12.5	2.7847475068829317e-33
12.600000000000001	5.032614091006362e-33
12.700000000000001	9.010331419852935e-33
12.8	1.5985363289217434e-32
12.9	2.810808035434338e-32
13.	4.899550885551949e-32
13.100000000000001	8.468071471150305e-32
13.200000000000001	1.4514431469002942e-31
13.3	2.467654764653247e-31
13.4	4.162140869393875e-31
13.5	6.965847388864548e-31
13.600000000000001	1.1569923369252611e-30
13.700000000000001	1.9074744061344326e-30
13.8	3.1219714770929876e-30
13.9	5.073519786708394e-30
14.	8.18778240422445e-30
14.100000000000001	1.31239371462968e-29
14.200000000000001	2.0896112593518487e-29
14.3	3.305454684036757e-29
14.4	5.19541705640809e-29
14.5	8.115039570129891e-29
14.600000000000001	1.2597890421387773e-28
14.700000000000001	1.9440005667450402e-28
14.8	2.9822171949780387e-28
14.9	4.548602631807111e-28
15.	6.89862790830162e-28
15.100000000000001	1.0405004143829977e-27
15.200000000000001	1.5608606847518124e-27
15.3	2.3290275938292912e-27
15.4	3.457155475870039e-27
15.5	5.1055296957143245e-27
15.600000000000001	7.502105131849198e-27
15.700000000000001	1.0969520245254158e-26
15.8	1.5962279797503937e-26
15.9	2.3117700144407436e-26
16.	3.332540139552255e-26
16.1	4.782168568983401e-26
16.200000000000003	6.831716619653096e-26
16.3	9.716863846460216e-26
16.4	1.3760957949825357e-25
16.5	1.940580269933944e-25
16.6	2.725261890246372e-25
16.700000000000003	3.8116328289445166e-25
16.8	5.309721965087044e-25
16.9	7.367520943308832e-25
17.	1.0183336519767922e-24
17.1	1.4021919325390653e-24
17.200000000000003	1.923544908981754e-24
17.3	2.629074379045145e-24
17.4	3.580441831557926e-24
17.5	4.858816300088302e-24
17.6	6.5706863015296986e-24
17.700000000000003	8.855295908834492e-24
17.8	1.189412860815147e-23
17.9	1.5922965134339788e-23
18.	2.1247166883929306e-23
18.1	2.826098942063512e-23
18.2	3.7471916516566706e-23
18.3	4.953123060269305e-23
18.400000000000002	6.527230807168434e-23
18.5	8.575845654628592e-23
18.6	1.123425064849382e-22
18.7	1.467408435861547e-22
18.8	1.9112513562912245e-22
18.900000000000002	2.482356842050031e-22
19.	3.2152113743684677e-22
19.1	4.153102564021366e-22
19.2	5.350225611749964e-22
19.3	6.874260214961003e-22
19.400000000000002	8.809515359131796e-22
19.5	1.1260758003426816e-21
19.6	1.435786346578459e-21
19.7	1.826145083590551e-21
19.8	2.316969656753969e-21
19.900000000000002	2.9326554173535524e-21
20.	3.703164840404405e-21
20.1	4.6652159261320666e-21
20.2	5.863706563167461e-21
20.3	7.35341812519949e-21
20.400000000000002	9.201048836099321e-21
20.5	1.1487635804392758e-20
20.6	1.4311434245246693e-20
20.7	1.7791333443128116e-20
20.8	2.207090164637332e-20
20.900000000000002	2.7323166532375055e-20
21.	3.3756254368166355e-20
21.1	4.1620029770007914e-20
21.200000000000003	5.121389931851344e-20
21.3	6.289596652380951e-20
21.400000000000002	7.709375310117012e-20
21.5	9.431673258927795e-20
21.6	1.151709574359987e-19
21.700000000000003	1.4037610024626e-19
21.8	1.7078527443286024e-19
21.900000000000002	2.0740804958044132e-19
22.	2.5143713302271116e-19
22.1	3.0427925209448195e-19
22.200000000000003	3.6759084196282543e-19
22.3	4.433192226368144e-19
22.400000000000002	5.337500365406754e-19
22.5	6.415618158185856e-19
22.6	7.698886573044351e-19
22.700000000000003	9.223921038985695e-19
22.8	1.1033434650943221e-18
22.900000000000002	1.3177179578256718e-18
23.	1.5713022129959352e-18
23.1	1.8708168744269008e-18
23.200000000000003	2.2240562170751974e-18
23.3	2.6400469318449685e-18
23.400000000000002	3.1292284669476766e-18
23.5	3.7036575824066655e-18
23.6	4.377240066991463e-18
23.700000000000003	5.165992887741103e-18
23.8	6.0883403935878405e-18
23.900000000000002	7.165448578856062e-18
24.	8.4216018321713e-18
24.1	9.884627054320538e-18
24.200000000000003	1.1586370527761645e-17
24.3	1.3563233463873676e-17
24.400000000000002	1.5856772744922072e-17
24.5	1.8514374019526586e-17
24.6	2.159000500679884e-17
24.700000000000003	2.514505761907415e-17
24.8	2.924928833032962e-17
24.900000000000002	3.3981867101195063e-17
25.	3.943254612634918e-17
25.1	4.570296070072926e-17
25.200000000000003	5.290807561224142e-17
25.3	6.117779166565046e-17
25.400000000000002	7.065872823038727e-17
25.5	8.151619908974393e-17
25.6	9.393640035610034e-17
25.700000000000003	1.0812883081255943e-16
25.8	1.2432896675192385e-16
25.900000000000002	1.4280121521592827e-16
26.	1.638421714978024e-16
26.1	1.8778420886675548e-16
26.200000000000003	2.1499943071100578e-16
26.3	2.459040176843556e-16
26.400000000000002	2.8096300498757296e-16
26.5	3.206955276284009e-16
26.6	3.6568057439107566e-16
26.700000000000003	4.1656329431630984e-16
26.8	4.740619027551102e-16
26.900000000000002	5.389752375230642e-16
27.	6.121910193558226e-16
27.1	6.946948747607455e-16
27.200000000000003	7.875801834840624e-16
27.3	8.920588171775304e-16
27.400000000000002	1.009472840464063e-15
27.5	1.1413072504780524e-15
27.6	1.289203836105426e-15
27.700000000000003	1.4549762435798298e-15
27.8	1.6406263408180192e-15
27.900000000000002	1.848361978910045e-15
28.	2.0806162555295077e-15
28.1	2.340068391708895e-15
28.200000000000003	2.629666340445954e-15
28.3	2.9526512529822777e-15
28.400000000000002	3.31258393633573e-15
28.5	3.713373443788302e-15
28.6	4.1593079485425366e-15
28.700000000000003	4.655088059673287e-15
28.8	5.205862748835566e-15
28.900000000000002	5.8172680659491696e-15
29.	6.495468832286927e-15
29.1	7.247203510054552e-15
29.200000000000003	8.079832462080626e-15
29.3	9.001389803128155e-15
29.400000000000002	1.0020639127314465e-14
29.5	1.114713329114017e-14
29.6	1.2391278561842381e-14
29.700000000000003	1.3764403384537497e-14
29.8	1.5278832059040636e-14
29.900000000000002	1.6947963628728178e-14
30.	1.878635629916928e-14
30.1	2.0809817720192087e-14
30.200000000000003	2.3035501481592386e-14
30.3	2.5482010189844558e-14
30.400000000000002	2.8169505510950464e-14
30.5	3.111982558297325e-14
30.6	3.435660983902936e-14
30.700000000000003	3.7905433928446676e-14
30.8	4.179394969507524e-14
30.900000000000002	4.605203842589637e-14
31.	5.071196944707938e-14
31.1	5.5808574361577433e-14
31.200000000000003	6.1379427074697e-14
31.3	6.746503759743613e-14
31.400000000000002	7.410905731306836e-14
31.5	8.13584968094306e-14
31.6	8.926395692811028e-14
31.700000000000003	9.787987370859418e-14
31.8	1.072647779330828e-13
31.900000000000002	1.1748157000607875e-13
32.	1.28597810932032e-13
32.1	1.4068603018431534e-13
32.2	1.5382405128952496e-13
32.3	1.6809533598267143e-13
32.400000000000006	1.8358934782117964e-13
32.5	2.0040193617869675e-13
32.6	2.1863574157377675e-13
32.7	2.384006233231163e-13
32.8	2.598141105447025e-13
32.900000000000006	2.8300187757254693e-13
33.	3.0809824488181306e-13
33.1	3.352467855513368e-13
33.2	3.64600574847405e-13
33.3	3.963231203644022e-13
33.400000000000006	4.3058907423835594e-13
33.5	4.675843875284779e-13
33.6	5.075073537679411e-13
33.7	5.505692338838159e-13
33.8	5.969950054920208e-13
33.900000000000006	6.47024149398188e-13
34.	7.009114748190881e-13
34.1	7.589279848852723e-13
34.2	8.213617840320672e-13
34.300000000000004	8.885190289336062e-13
34.4	9.607249246826179e-13
34.5	1.0383247679675725e-12
34.6	1.1216850390483448e-12
34.7	1.2111945443818497e-12
34.800000000000004	1.3072656118000132e-12
34.9	1.4103353401940993e-12
35.	1.5208669057117603e-12
35.1	1.6393509265258564e-12
35.2	1.7663068882881448e-12
35.300000000000004	1.902284632434423e-12
35.4	2.047865909563177e-12
35.5	2.203666000164518e-12
35.6	2.3703354050324783e-12
35.7	2.5485616077498967e-12
35.800000000000004	2.739070911692273e-12
35.9	2.94263035405413e-12
36.	3.160049699459639e-12
36.1	3.3921835157770135e-12
36.2	3.63993333481591e-12
36.300000000000004	3.90424990064507e-12
36.4	4.1861355083277345e-12
36.5	4.486646435932216e-12
36.6	4.806895472734511e-12
36.7	5.148054546591349e-12
36.800000000000004	5.511357453521816e-12
36.9	5.898102692600758e-12
37.	6.309656409304914e-12
37.1	6.747455450582953e-12
37.2	7.213010534871331e-12
37.300000000000004	7.707909540430184e-12
37.4	8.233820915436437e-12
37.5	8.792497213240426e-12
37.6	9.38577875636577e-12
37.7	1.0015597432825985e-11
37.800000000000004	1.068398062841463e-11
37.9	1.1393055298686353e-11
38.	1.214505218440512e-11
38.1	1.2942310174299973e-11
38.2	1.3787280819028438e-11
38.300000000000004	1.4682533000309546e-11
38.4	1.563075775924914e-11
38.5	1.6634773287940393e-11
38.6	1.7697530088483943e-11
38.7	1.8822116303630208e-11
38.800000000000004	2.0011763222919372e-11
38.9	2.1269850970941962e-11
39.	2.2599914376434404e-11
39.1	2.4005649034196388e-11
39.2	2.5490917558216293e-11
39.300000000000004	2.70597560342357e-11
39.4	2.871638067454644e-11
39.5	3.0465194678065846e-11
39.6	3.2310795307451514e-11
39.7	3.4257981178116146e-11
39.800000000000004	3.631175977137879e-11
39.9	3.847735517371856e-11
40.	4.0760216047548033e-11
40.1	4.3166023838495916e-11
40.2	4.57007012242425e-11
40.300000000000004	4.837042080999642e-11
40.400000000000006	5.118161407575415e-11
40.5	5.41409805805314e-11
40.6	5.725549742880064e-11
40.7	6.05324290044171e-11
40.800000000000004	6.397933697736501e-11
40.900000000000006	6.76040905886852e-11
41.	7.141487721901246e-11
41.1	7.542021324616793e-11
41.2	7.962895519730696e-11
41.300000000000004	8.405031120116654e-11
41.400000000000006	8.869385274597369e-11
41.5	9.35695267486434e-11
41.6	9.868766794090352e-11
41.7	1.0405901157803038e-10
41.800000000000004	1.0969470647592263e-10
41.900000000000006	1.156063284578622e-10
42.	1.218058937704377e-10
42.1	1.2830587357229986e-10
42.2	1.35119208038498e-10
42.300000000000004	1.422593212830704e-10
42.400000000000006	1.4974013635773573e-10
42.5	1.5757609073426726e-10
42.6	1.6578215255071198e-10
42.7	1.743738362873724e-10
42.800000000000004	1.833672197850446e-10
42.900000000000006	1.9277896118686932e-10
43.	2.026263163714902e-10
43.1	2.1292715679124705e-10
43.2	2.2369998772144363e-10
43.300000000000004	2.349639669267192e-10
43.400000000000006	2.467389237505892e-10
43.5	2.5904537863421484e-10
43.6	2.719045630704484e-10
43.7	2.8533843999924825e-10
43.800000000000004	2.993697246505285e-10
43.900000000000006	3.1402190584050357e-10
44.	3.293192677276161e-10
44.1	3.4528691203411834e-10
44.2	3.619507807393562e-10
44.300000000000004	3.793376792508289e-10
44.400000000000006	3.9747530005908216e-10
44.5	4.163922468824508e-10
44.6	4.3611805930771846e-10
44.7	4.56683237932677e-10
44.800000000000004	4.781192700166035e-10
44.900000000000006	5.004586556446517e-10
45.	5.237349344121018e-10
45.1	5.479827126344459e-10
45.2	5.73237691089185e-10
45.300000000000004	5.995366932953131e-10
45.400000000000006	6.269176943362923e-10
45.5	6.554198502323936e-10
45.6	6.850835278682774e-10
45.7	7.159503354814617e-10
45.800000000000004	7.480631537176264e-10
45.900000000000006	7.81466167258298e-10
46.	8.162048970267014e-10
46.1	8.523262329774156e-10
46.2	8.898784674753965e-10
46.300000000000004	9.289113292699797e-10
46.400000000000006	9.69476018069373e-10
46.5	1.0116252397210882e-9
46.6	1.0554132420038216e-9
46.7	1.1008958510360325e-9
46.800000000000004	1.1481305083067193e-9
46.900000000000006	1.197176308333532e-9
47.	1.2480940369535368e-9
47.1	1.3009462102517754e-9
47.2	1.3557971141327175e-9
47.300000000000004	1.4127128445397254e-9
47.400000000000006	1.4717613483274264e-9
47.5	1.5330124647920892e-9
47.6	1.5965379678646854e-9
47.7	1.6624116089716139e-9
47.800000000000004	1.7307091605677277e-9
47.900000000000006	1.8015084603463966e-9
48.	1.8748894561311472e-9
48.1	1.950934251453557e-9
48.2	2.0297271518216417e-9
48.300000000000004	2.1113547116833347e-9
48.400000000000006	2.1959057820893275e-9
48.5	2.2834715590593373e-9
48.6	2.3741456326562907e-9
48.7	2.4680240367721722e-9
48.800000000000004	2.56520529962973e-9
48.900000000000006	2.665790495003957e-9
49.	2.7698832941670856e-9
49.1	2.877590018560921e-9
49.2	2.989019693200218e-9
49.300000000000004	3.1042841008105196e-9
49.400000000000006	3.2234978367041793e-9
49.5	3.346778364397732e-9
49.6	3.474246071974192e-9
49.7	3.6060243291931465e-9
49.800000000000004	3.742239545352198e-9
49.900000000000006	3.883021227902403e-9
50.	4.0285020418208655e-9
50.1	4.178817869743337e-9
50.2	4.334107872859441e-9
50.300000000000004	4.494514552573207e-9
50.400000000000006	4.6601838129316014e-9
50.5	4.831265023823396e-9
50.6	5.007911084950638e-9
50.7	5.190278490575106e-9
50.800000000000004	5.378527395041963e-9
50.900000000000006	5.572821679082441e-9
51.	5.773329016897559e-9
51.1	5.980220944025029e-9
51.2	6.193672925990393e-9
51.300000000000004	6.413864427744888e-9
51.400000000000006	6.640978983890732e-9
51.5	6.875204269695832e-9
51.6	7.1167321728989715e-9
51.7	7.365758866306698e-9
51.800000000000004	7.622484881182894e-9
51.900000000000006	7.887115181432374e-9
52.	8.159859238578818e-9
52.1	8.440931107538483e-9
52.2	8.73054950318948e-9
52.300000000000004	9.028937877738074e-9
52.400000000000006	9.336324498881785e-9
52.5	9.65294252876985e-9
52.6	9.979030103761269e-9
52.7	1.031483041498022e-8
52.800000000000004	1.0660591789669433e-8
52.900000000000006	1.101656777334072e-8
53.	1.138301721272285e-8
53.1	1.1760204339506306e-8
53.2	1.2148398854884129e-8
53.300000000000004	1.2547876014888777e-8
53.400000000000006	1.2958916716524265e-8
53.5	1.3381807584691714e-8
53.6	1.3816841059909498e-8
53.7	1.4264315486824251e-8
53.800000000000004	1.47245352035143e-8
53.900000000000006	1.519781063158185e-8
54.	1.568445836703427e-8
54.1	1.6184801271952423e-8
54.2	1.6699168566943524e-8
54.300000000000004	1.7227895924378825e-8
54.400000000000006	1.7771325562411777e-8
54.5	1.8329806339777156e-8
54.6	1.8903693851367278e-8
54.7	1.949335052458413e-8
54.800000000000004	2.009914571646422e-8
54.900000000000006	2.0721455811575328e-8
55.	2.1360664320680785e-8
55.1	2.2017161980169777e-8
55.2	2.2691346852250983e-8
55.300000000000004	2.3383624425905916e-8
55.400000000000006	2.4094407718599576e-8
55.5	2.4824117378745835e-8
55.6	2.557318178892322e-8
55.7	2.6342037169838322e-8
55.800000000000004	2.7131127685034667e-8
55.900000000000006	2.7940905546340478e-8
56.	2.877183112005556e-8
56.1	2.9624373033870962e-8
56.2	3.049900828451816e-8
56.300000000000004	3.139622234614374e-8
56.400000000000006	3.231650927940744e-8
56.5	3.3260371841295825e-8
56.6	3.4228321595650966e-8
56.7	3.522087902440708e-8
56.800000000000004	3.623857363953243e-8
56.900000000000006	3.728194409567144e-8
57.	3.835153830348197e-8
57.1	3.944791354366352e-8
57.2	4.0571636581671505e-8
57.300000000000004	4.1723283783111404e-8
57.400000000000006	4.290344122981143e-8
57.5	4.411270483656316e-8
57.6	4.535168046852906e-8
57.7	4.662098405931179e-8
57.800000000000004	4.792124172967497e-8
57.900000000000006	4.925308990691671e-8
58.	5.0617175444885085e-8
58.1	5.2014155744633015e-8
58.2	5.344469887570365e-8
58.300000000000004	5.490948369804415e-8
58.400000000000006	5.6409199984539376e-8
58.5	5.7944548544159676e-8
58.6	5.951624134571832e-8
58.7	6.11250016422288e-8
58.800000000000004	6.277156409586049e-8
58.900000000000006	6.445667490348329e-8
59.	6.618109192279394e-8
59.1	6.794558479902154e-8
59.2	6.97509350921997e-8
59.300000000000004	7.159793640500443e-8
59.400000000000006	7.348739451114873e-8
59.5	7.542012748432412e-8
59.6	7.739696582768831e-8
59.7	7.941875260388612e-8
59.800000000000004	8.148634356559985e-8
59.900000000000006	8.360060728662238e-8
60.	8.57624252934416e-8
60.1	8.79726921973359e-8
60.2	9.023231582696518e-8
60.300000000000004	9.254221736145768e-8
60.400000000000006	9.490333146397906e-8
60.5	9.731660641578033e-8
60.6	9.978300425071547e-8
60.7	1.0230350089021781e-7
60.800000000000004	1.0487908627873647e-7
60.900000000000006	1.0751076451961382e-7
61.	1.101995540114031e-7
61.1	1.1294648758462028e-7
61.2	1.1575261263891264e-7
61.300000000000004	1.1861899128064531e-7
61.400000000000006	1.2154670046089516e-7
61.5	1.245368321138402e-7
61.6	1.27590493295545e-7
61.7	1.3070880632311794e-7
61.800000000000004	1.3389290891425417e-7
61.900000000000006	1.3714395432713473e-7
62.	1.404631115006883e-7
62.1	1.4385156519519768e-7
62.2	1.4731051613324975e-7
62.300000000000004	1.5084118116574504e-7
62.400000000000006	1.5444479331485106e-7
62.5	1.5812260206348669e-7
62.6	1.6187587339944097e-7
62.7	1.6570588998234885e-7
62.800000000000004	1.6961395128650347e-7
62.900000000000006	1.7360137374394342e-7
63.	1.7766949088781184e-7
63.1	1.8181965349597944e-7
63.2	1.86053229734918e-7
63.300000000000004	1.9037160530381966e-7
63.400000000000006	1.947761835789535e-7
63.5	1.9926838575824325e-7
63.6	2.0384965100607002e-7
63.7	2.0852143659827693e-7
63.800000000000004	2.1328521806737447e-7
63.900000000000006	2.1814248934794295e-7
64.	2.2309476292220398e-7
64.1	2.2814356996577908e-7
64.2	2.332904604935983e-7
64.30000000000001	2.3853700350596957e-7
64.4	2.438847871347923e-7
64.5	2.4933541878990665e-7
64.6	2.5489052530556986e-7
64.7	2.60551753087048e-7
64.80000000000001	2.6632076825731495e-7
64.9	2.721992568038552e-7
65.	2.781889247255534e-7
65.1	2.842914981796649e-7
65.2	2.9050872362885595e-7
65.30000000000001	2.968423679883067e-7
65.4	3.0329421877286765e-7
65.5	3.0986608424426185e-7
65.6	3.165597935583155e-7
65.7	3.233771969122206e-7
65.80000000000001	3.3032016569180164e-7
65.9	3.373905926188021e-7
66.	3.445903918981639e-7
66.10000000000001	3.5192149936528913e-7
66.2	3.5938587263328106e-7
66.3	3.669854912401634e-7
66.4	3.747223567960517e-7
66.5	3.8259849313027233e-7
66.60000000000001	3.9061594643843447e-7
66.7	3.987767854294214e-7
66.8	4.0708310147231424e-7
66.9	4.1553700874322564e-7
67.	4.2414064437203317e-7
67.10000000000001	4.3289616858901955e-7
67.2	4.4180576487138736e-7
67.3	4.508716400896571e-7
67.4	4.600960246539318e-7
67.5	4.6948117266001486e-7
67.60000000000001	4.790293620353903e-7
67.7	4.887428946850224e-7
67.8	4.986240966370138e-7
67.9	5.086753181880582e-7
68.	5.188989340487205e-7
68.10000000000001	5.292973434885267e-7
68.2	5.398729704808291e-7
68.3	5.506282638474782e-7
68.4	5.615656974032591e-7
68.5	5.726877701000937e-7
68.60000000000001	5.839970061710173e-7
68.7	5.95495955273884e-7
68.8	6.071871926348344e-7
68.9	6.190733191914779e-7
69.	6.311569617358097e-7
69.10000000000001	6.4344077305684e-7
69.2	6.559274320829218e-7
69.3	6.68619644023792e-7
69.4	6.815201405122865e-7
69.5	6.946316797457329e-7
69.60000000000001	7.079570466270375e-7
69.7	7.21499052905399e-7
69.8	7.352605373167132e-7
69.9	7.492443657236023e-7
70.	7.634534312550691e-7
70.10000000000001	7.778906544458201e-7
70.2	7.92558983375166e-7
70.3	8.074613938055628e-7
70.4	8.226008893207377e-7
70.5	8.379805014634195e-7
70.60000000000001	8.536032898726603e-7
70.7	8.694723424207222e-7
70.8	8.855907753495459e-7
70.9	9.019617334067779e-7
71.	9.185883899813458e-7
71.10000000000001	9.354739472385993e-7
71.2	9.526216362549518e-7
71.3	9.700347171520995e-7
71.4	9.87716479230734e-7
71.5	1.0056702411037513e-6
71.60000000000001	1.0238993508290287e-6
71.7	1.042407186041622e-6
71.8	1.0611971540855276e-6
71.9	1.0802726921448768e-6
72.	1.0996372673746096e-6
72.10000000000001	1.1192943770306643e-6
72.2	1.1392475485995584e-6
72.3	1.1595003399274813e-6
72.4	1.1800563393487942e-6
72.5	1.2009191658139902e-6
72.60000000000001	1.2220924690170694e-6
72.7	1.2435799295223512e-6
72.8	1.2653852588907001e-6
72.9	1.2875121998051527e-6
73.	1.3099645261959511e-6
73.10000000000001	1.3327460433649747e-6
73.2	1.3558605881095548e-6
73.3	1.3793120288456774e-6
73.4	1.403104265730559e-6
73.5	1.4272412307845591e-6
73.60000000000001	1.4517268880125201e-6
73.7	1.476565233524383e-6
73.8	1.501760295655221e-6
73.9	1.5273161350845556e-6
74.	1.553236844955033e-6
74.10000000000001	1.5795265509904473e-6
74.2	1.6061894116130312e-6
74.3	1.6332296180601135e-6
74.4	1.6606513945000712e-6
74.5	1.6884589981475427e-6
74.60000000000001	1.7166567193780099e-6
74.7	1.7452488818415946e-6
74.8	1.774239842576206e-6
74.9	1.8036339921199041e-6
75.	1.8334357546225753e-6
75.10000000000001	1.8636495879568686e-6
75.2	1.8942799838283533e-6
75.3	1.92533146788501e-6
75.4	1.9568085998258766e-6
75.5	1.9887159735089816e-6
75.60000000000001	2.021058217058559e-6
75.7	2.053839992971377e-6
75.8	2.0870659982224207e-6
75.9	2.1207409643697094e-6
76.	2.154869657658358e-6
76.10000000000001	2.189456879123855e-6
76.2	2.2245074646945132e-6
76.3	2.260026285293174e-6
76.4	2.296018246938056e-6
76.5	2.3324882908427844e-6
76.60000000000001	2.3694413935156815e-6
76.7	2.4068825668581416e-6
76.8	2.44481685826222e-6
76.9	2.483249350707439e-6
77.	2.522185162856647e-6
77.10000000000001	2.561629449151159e-6
77.2	2.601587399904951e-6
77.3	2.6420642413980693e-6
77.4	2.683065235969189e-6
77.5	2.7245956821072246e-6
77.60000000000001	2.766660914542219e-6
77.7	2.8092663043352413e-6
77.8	2.8524172589674625e-6
77.9	2.8961187771442924e-6
78.	2.9403772243575388e-6
78.10000000000001	2.9851981348589478e-6
78.2	3.0305861551305774e-6
78.3	3.0765473270051465e-6
78.4	3.123087278305777e-6
78.5	3.1702116738744608e-6
78.60000000000001	3.2179262156540908e-6
78.7	3.2662366427694294e-6
78.80000000000001	3.3151487316072897e-6
78.9	3.364668295895765e-6
79.	3.414801186807361e-6
79.10000000000001	3.465553292937263e-6
79.2	3.5169305405281623e-6
79.30000000000001	3.5689388934471146e-6
79.4	3.62158435328474e-6
79.5	3.6748729594536772e-6
79.60000000000001	3.7288107891624874e-6
79.7	3.783403957635336e-6
79.80000000000001	3.83865861808453e-6
79.9	3.894580961804858e-6
80.	3.951177218242649e-6
80.10000000000001	4.008453655063717e-6
80.2	4.066416578220437e-6
80.30000000000001	4.125072332017822e-6
80.4	4.184427299178669e-6
80.5	4.244487900907744e-6
80.60000000000001	4.30526059695499e-6
80.7	4.366751885677706e-6
80.80000000000001	4.428968304101921e-6
80.9	4.49191642798261e-6
81.	4.555602871863078e-6
81.10000000000001	4.620034289133263e-6
81.2	4.685217372087122e-6
81.30000000000001	4.751158851979046e-6
81.4	4.817865499079227e-6
81.5	4.8853441227281496e-6
81.60000000000001	4.953601571389968e-6
81.7	5.022644732704927e-6
81.80000000000001	5.092480533540954e-6
81.9	5.163115940043976e-6
82.	5.234557957687522e-6
82.10000000000001	5.3068136313211125e-6
82.2	5.3798900452177986e-6
82.30000000000001	5.4537943231206285e-6
82.4	5.5285336282881234e-6
82.5	5.6041151635388395e-6
82.60000000000001	5.680546171294782e-6
82.7	5.757833933623853e-6
82.80000000000001	5.8359857722814845e-6
82.9	5.915009048750938e-6
83.	5.994911164282905e-6
83.10000000000001	6.075699559933916e-6
83.2	6.157381716603785e-6
83.30000000000001	6.239965155072071e-6
83.4	6.3234574360334975e-6
83.5	6.407866160132446e-6
83.60000000000001	6.493198967996274e-6
83.7	6.579463540267751e-6
83.80000000000001	6.666667597636495e-6
83.9	6.754818900869265e-6
84.	6.8439252508394195e-6
84.10000000000001	6.9339944885551966e-6
84.2	7.025034495187038e-6
84.30000000000001	7.117053192094015e-6
84.4	7.210058540848946e-6
84.5	7.304058543262908e-6
84.60000000000001	7.399061241408347e-6
84.7	7.495074717641379e-6
84.80000000000001	7.592107094623079e-6
84.9	7.690166535339676e-6
85.	7.789261243121727e-6
85.10000000000001	7.889399461662402e-6
85.2	7.990589475034563e-6
85.30000000000001	8.092839607707032e-6
85.4	8.196158224559645e-6
85.5	8.300553730897476e-6
85.60000000000001	8.40603457246392e-6
85.7	8.512609235452784e-6
85.80000000000001	8.62028624651941e-6
85.9	8.729074172790759e-6
86.	8.838981621874447e-6
86.10000000000001	8.950017241866879e-6
86.2	9.062189721360176e-6
86.30000000000001	9.175507789448362e-6
86.4	9.28998021573226e-6
86.5	9.405615810323569e-6
86.60000000000001	9.522423423847926e-6
86.7	9.640411947446735e-6
86.80000000000001	9.759590312778423e-6
86.9	9.879967492018207e-6
87.	0.000010001552497857162
87.10000000000001	0.000010124354383500269
87.2	0.000010248382242663278
87.30000000000001	0.000010373645209568777
87.4	0.000010500152458941154
87.5	0.000010627913206000569
87.60000000000001	0.000010756936706455936
87.7	0.000010887232256496932
87.80000000000001	0.000011018809192784982
87.9	0.000011151676892443235
88.	0.000011285844773045632
88.10000000000001	0.00001142132229260491
88.2	0.000011558118949559594
88.30000000000001	0.00001169624428276009
88.4	0.00001183570787145366
88.5	0.00001197651933526864
88.60000000000001	0.000012118688334197478
88.7	0.000012262224568578725
88.80000000000001	0.000012407137779078358
88.9	0.000012553437746669747
89.	0.000012701134292613131
89.10000000000001	0.000012850237278433457
89.2	0.000013000756605897886
89.30000000000001	0.000013152702216992015
89.4	0.000013306084093895053
89.5	0.000013460912258954355
89.60000000000001	0.000013617196774658667
89.7	0.000013774947743610552
89.80000000000001	0.000013934175308497891
89.9	0.000014094889652064365
90.	0.000014257100997078973
90.10000000000001	0.00001442081960630475
90.2	0.000014586055782466203
90.30000000000001	0.000014752819868216163
90.4	0.000014921122246101525
90.5	0.000015090973338528016
90.60000000000001	0.000015262383607724088
90.7	0.000015435363555703873
90.80000000000001	0.00001560992372422913
90.9	0.000015786074694770308
91.	0.00001596382708846679
91.10000000000001	0.00001614319156608607
91.2	0.000016324178827981847
91.30000000000001	0.00001650679961405167
91.4	0.00001669106470369313
91.5	0.000016876984915759683
91.60000000000001	0.00001706457110851499
91.7	0.000017253834179586723
91.80000000000001	0.000017444785065919385
91.9	0.000017637434743726174
92.	0.000017831794228439952
92.10000000000001	0.000018027874574663438
92.2	0.00001822568687611821
92.30000000000001	0.000018425242265593255
92.4	0.000018626551914892048
92.5	0.000018829627034779438
92.60000000000001	0.000019034478874927116
92.7	0.000019241118723858206
92.80000000000001	0.000019449557908891482
92.9	0.000019659807796084058
93.	0.000019871879790173687
93.10000000000001	0.000020085785334520185
93.2	0.00002030153591104525
93.30000000000001	0.00002051914304017278
93.4	0.000020738618280766842
93.5	0.00002095997323007005
93.60000000000001	0.00002118321952364006
93.7	0.00002140836883528605
93.80000000000001	0.000021635432877003918
93.9	0.00002186442339891041
94.	0.000022095352189177193
94.10000000000001	0.000022328231073963282
94.2	0.00002256307191734698
94.30000000000001	0.000022799886621257186
94.4	0.000023038687125403415
94.5	0.000023279485407205484
94.60000000000001	0.00002352229348172185
94.7	0.000023767123401577678
94.80000000000001	0.000024013987256891864
94.9	0.000024262897175202985
95.	0.00002451386532139488
95.10000000000001	0.000024766903897621292
95.2	0.00002502202514322944
95.30000000000001	0.00002527924133468333
95.4	0.000025538564785485634
95.5	0.00002580000784609941
95.60000000000001	0.00002606358290386872
95.7	0.000026329302382938162
95.80000000000001	0.000026597178744172464
95.9	0.000026867224485074344
96.	0.00002713945213970257
96.10000000000001	0.0000274138742785883
96.2	0.000027690503508651288
96.30000000000001	0.000027969352473115303
96.4	0.000028250433851422445
96.5	0.00002853376035914698
96.60000000000001	0.000028819344747908673
96.7	0.000029107199805284572
96.80000000000001	0.00002939733835472097
96.9	0.000029689773255443982
97.	0.00002998451740237006
97.10000000000001	0.00003028158372601483
97.2	0.00003058098519240207
97.30000000000001	0.00003088273480297182
97.4	0.00003118684559448698
97.5	0.00003149333063894072
97.60000000000001	0.00003180220304346151
97.7	0.000032113475950218814
97.80000000000001	0.000032427162536326974
97.9	0.00003274327601374958
98.	0.00003306182962920193
98.10000000000001	0.00003338283666405378
98.2	0.000033706310434230756
98.30000000000001	0.00003403226429011574
98.4	0.00003436071161644856
98.5	0.00003469166583222653
98.60000000000001	0.00003502514039060251
98.7	0.00003536114833425223
98.80000000000001	0.000035699704068937746
98.9	0.00003604082116305129
99.	0.00003638451230289947
99.10000000000001	0.00003673079155987088
99.2	0.000037079672589896947
99.30000000000001	0.00003743116864063742
99.4	0.000037785294313767196
99.5	0.00003814206292788572
99.60000000000001	0.00003850148872702796
99.7	0.000038863584627653557
99.80000000000001	0.0000392283649352342
99.9	0.000039595843537466314
100.	0.00003996603435472124
100.10000000000001	0.000040338951339934536
100.2	0.000040714608478495024
100.30000000000001	0.00004109301978813332
100.4	0.000041474199318809196
100.5	0.000041858161152599225
100.60000000000001	0.00004224491940358327
100.7	0.00004263448821773018
100.80000000000001	0.00004302688177278393
100.9	0.000043422114278147816
101.	0.000043820199974769326
101.10000000000001	0.00004422115313502363
101.2	0.0000446249880625968
101.30000000000001	0.000045031719092368756
101.4	0.00004544136059029505
101.5	0.0000458539269532888
101.60000000000001	0.000046269432609101455
101.7	0.000046687892016203614
101.80000000000001	0.000047109319663664475
101.9	0.00004753373007103209
102.	0.00004796113778821164
102.10000000000001	0.000048391557395344403
102.2	0.00004882500350268503
102.30000000000001	0.00004926149075047969
102.4	0.000049701033808842326
102.5	0.000050143647377631805
102.60000000000001	0.00005058934618632705
102.7	0.00005103814499390307
102.80000000000001	0.000051490058588705505
102.9	0.000051945101788325366
103.	0.000052403289439473094
103.10000000000001	0.00005286463641785163
103.2	0.0000533291576280299
103.30000000000001	0.00005379686800331539
103.4	0.00005426778250562591
103.5	0.00005474191612536156
103.60000000000001	0.000055219283881276065
103.7	0.00005569990082034715
103.80000000000001	0.00005618378201764721
103.9	0.00005667094257621307
104.	0.00005716139762691528
104.10000000000001	0.000057655162328327954
104.2	0.000058152251866595744
104.30000000000001	0.00005865268145530401
104.4	0.00005915646633534491
104.5	0.000059663621774785746
104.60000000000001	0.00006017416306873583
104.7	0.000060688105539212195
104.80000000000001	0.00006120546453500695
104.9	0.00006172625543155207
105.	0.00006225049363078518
105.10000000000001	0.00006277819456101471
105.2	0.0000633093736767837
105.30000000000001	0.00006384404645873494
105.4	0.00006438222841347434
105.5	0.00006492393507343401
105.60000000000001	0.00006546918199673672
105.7	0.00006601798476705634
105.80000000000001	0.00006657035899348298
105.9	0.00006712632031038232
106.	0.0000676858843772596
106.10000000000001	0.00006824906687861935
106.2	0.000068815883523827
106.30000000000001	0.00006938635004696955
106.4	0.00006996048220671571
106.5	0.00007053829578617594
106.60000000000001	0.00007111980659276248
106.7	0.00007170503045804795
106.80000000000001	0.00007229398323762517
106.9	0.00007288668081096478
107.	0.0000734831390812754
107.10000000000001	0.00007408337397535996
107.2	0.00007468740144347446
107.30000000000001	0.00007529523745918517
107.4	0.00007590689801922603
107.5	0.00007652239914335553
107.60000000000001	0.0000771417568742134
107.7	0.00007776498727717644
107.80000000000001	0.0000783921064402157
107.9	0.00007902313047375099
108.	0.00007965807551050763
108.10000000000001	0.00008029695770537113
108.2	0.00008093979323524217
108.30000000000001	0.00008158659829889148
108.4	0.0000822373891168145
108.5	0.00008289218193108571
108.60000000000001	0.00008355099300521238
108.7	0.00008421383862398827
108.80000000000001	0.00008488073509334789
108.9	0.00008555169874021899
109.	0.00008622674591237612
109.10000000000001	0.00008690589297829368
109.2	0.00008758915632699802
109.30000000000001	0.00008827655236792064
109.4	0.00008896809753074911
109.5	0.00008966380826528088
109.60000000000001	0.00009036370104127371
109.7	0.00009106779234829796
109.80000000000001	0.00009177609869558762
109.9	0.000092488636611892
110.	0.0000932054226453265
110.10000000000001	0.00009392647336322323
110.2	0.00009465180535198222
110.30000000000001	0.00009538143521692186
110.4	0.00009611537958212812
110.5	0.00009685365509030687
110.60000000000001	0.00009759627840263212
110.7	0.00009834326619859595
110.80000000000001	0.000099094635175859
110.9	0.00009985040205009976
111.	0.00010061058355486335
111.10000000000001	0.00010137519644141176
111.2	0.00010214425747857167
111.30000000000001	0.00010291778345258469
111.4	0.00010369579116695484
111.5	0.00010447829744229916
111.60000000000001	0.00010526531911619379
111.7	0.00010605687304302408
111.80000000000001	0.00010685297609383286
111.9	0.00010765364515616751
112.	0.00010845889713392926
112.10000000000001	0.00010926874894722054
112.2	0.00011008321753219286
112.30000000000001	0.00011090231984089485
112.4	0.00011172607284111916
112.5	0.00011255449351625093
112.60000000000001	0.00011338759886511514
112.7	0.00011422540590182296
112.80000000000001	0.00011506793165562099
112.9	0.00011591519317073608
113.	0.00011676720750622398
113.10000000000001	0.00011762399173581692
113.2	0.00011848556294776841
113.30000000000001	0.00011935193824470281
113.4	0.00012022313474345991
113.5	0.0001210991695749429
113.60000000000001	0.0001219800598839659
113.7	0.00012286582282909771
113.80000000000001	0.0001237564755825123
113.9	0.000124652035329832
114.	0.00012555251926997643
114.10000000000001	0.00012645794461500773
114.2	0.00012736832858997724
114.30000000000001	0.00012828368843277257
114.4	0.0001292040413939627
114.5	0.00013012940473664534
114.60000000000001	0.00013105979573629358
114.7	0.0001319952316806014
114.80000000000001	0.00013293572986932976
114.9	0.0001338813076141542
115.	0.00013483198223850993
115.10000000000001	0.00013578777107743823
115.2	0.00013674869147743308
115.30000000000001	0.00013771476079628826
115.4	0.00013868599640294137
115.5	0.0001396624156773219
115.60000000000001	0.00014064403601019764
115.7	0.00014163087480301896
115.80000000000001	0.0001426229494677682
115.9	0.00014362027742680265
116.	0.00014462287611270426
116.10000000000001	0.00014563076296812314
116.2	0.00014664395544562516
116.30000000000001	0.00014766247100753846
116.4	0.00014868632712580082
116.5	0.00014971554128180293
116.60000000000001	0.0001507501309662396
116.7	0.00015179011367895162
116.80000000000001	0.00015283550692877612
116.9	0.00015388632823339107
117.	0.00015494259511916232
117.10000000000001	0.00015600432512099215
117.2	0.00015707153578216234
117.30000000000001	0.00015814424465418562
117.4	0.0001592224692966484
117.5	0.00016030622727706092
117.60000000000001	0.00016139553617070326
117.7	0.00016249041356047113
117.80000000000001	0.00016359087703672604
117.9	0.000164696944197139
118.	0.0001658086326465411
118.10000000000001	0.00016692595999676966
118.2	0.00016804894386651504
118.30000000000001	0.00016917760188116934
118.4	0.00017031195167267394
118.5	0.0001714520108793668
118.60000000000001	0.00017259779714583114
118.7	0.00017374932812274299
118.80000000000001	0.00017490662146671902
118.9	0.00017606969484016533
119.	0.00017723856591112569
119.10000000000001	0.00017841325235312946
119.2	0.00017959377184504082
119.30000000000001	0.00018078014207090716
119.4	0.00018197238071980683
119.5	0.0001831705054857004
119.60000000000001	0.00018437453406727733
119.7	0.00018558448416780663
119.80000000000001	0.00018680037349498512
119.9	0.0001880222197607871
120.	0.00018925004068131467
120.10000000000001	0.00019048385397664648
120.2	0.00019172367737068746
120.30000000000001	0.0001929695285910195
120.4	0.00019422142536875095
120.5	0.00019547938543836688
120.60000000000001	0.00019674342653758076
120.7	0.00019801356640718163
120.80000000000001	0.00019928982279088944
120.9	0.00020057221343520125
121.	0.000201860756089246
121.10000000000001	0.00020315546850463337
121.2	0.00020445636843530575
121.30000000000001	0.0002057634736373895
121.4	0.00020707680186904728
121.5	0.00020839637089032902
121.60000000000001	0.00020972219846302485
121.7	0.00021105430235051552
121.80000000000001	0.00021239270031762715
121.9	0.0002137374101304808
122.	0.00021508844955634853
122.10000000000001	0.00021644583636350342
122.2	0.000217809588321074
122.30000000000001	0.00021917972319889761
122.4	0.00022055625876737185
122.5	0.00022193921279731142
122.60000000000001	0.00022332860305979992
122.7	0.000224724447326043
122.80000000000001	0.00022612676336722492
122.9	0.00022753556895436047
123.	0.0002289508818581524
123.10000000000001	0.0002303727198488439
123.2	0.0002318011006960735
123.30000000000001	0.000233236042168732
123.4	0.0002346775620348166
123.5	0.00023612567806128727
123.60000000000001	0.0002375804080139217
123.7	0.00023904176965717185
123.80000000000001	0.00024050978075402138
123.9	0.00024198445906583934
124.	0.00024346582235223926
124.10000000000001	0.0002449538883709355
124.2	0.00024644867487759995
124.30000000000001	0.0002479501996257202
124.4	0.0002494584803664557
124.5	0.00025097353484849767
124.60000000000001	0.00025249538081792547
124.7	0.0002540240360180655
124.80000000000001	0.00025555951818935025
124.9	0.0002571018450691756
125.	0.0002586510343917617
125.10000000000001	0.0002602071038880113
125.2	0.0002617700712853691
125.30000000000001	0.00026333995430768135
125.4	0.0002649167706750565
125.5	0.00026650053810372534
125.60000000000001	0.0002680912743059014
125.7	0.00026968899698964077
125.80000000000001	0.00027129372385870516
125.9	0.00027290547261242054
126.	0.000274524260945541
126.10000000000001	0.0002761501065481095
126.2	0.0002777830271053192
126.30000000000001	0.00027942304029737763
126.4	0.0002810701637993669
126.5	0.00028272441528110815
126.60000000000001	0.00028438581240702475
126.7	0.00028605437283600447
126.80000000000001	0.00028773011422126443
126.9	0.00028941305421021306
127.	0.0002911032104443164
127.10000000000001	0.0002928006005589617
127.2	0.0002945052421833218
127.30000000000001	0.0002962171529402206
127.4	0.00029793635044599774
127.5	0.0002996628523103742
127.60000000000001	0.0003013966761363201
127.7	0.00030313783951991684
127.80000000000001	0.00030488636005022887
127.9	0.00030664225530916333
128.	0.0003084055428713444
128.10000000000002	0.0003101762403039764
128.2	0.00031195436516671005
128.3	0.000313739935011516
128.4	0.0003155329673825462
128.5	0.00031733347981600636
128.60000000000002	0.0003191414898400257
128.7	0.00032095701497451997
128.8	0.0003227800727310695
128.9	0.0003246106806127799
129.	0.00032644885611415967
129.10000000000002	0.00032829461672098556
129.2	0.00033014797991017246
129.3	0.00033200896314965103
129.4	0.00033387758389822925
129.5	0.00033575385960547143
129.60000000000002	0.00033763780771156675
129.7	0.00033952944564719995
129.8	0.00034142879083342876
129.9	0.0003433358606815504
130.	0.00034525067259297824
130.1	0.0003471732439591156
130.20000000000002	0.00034910359216122703
130.3	0.0003510417345703121
130.4	0.000352987688546983
130.5	0.0003549414714413359
130.6	0.0003569031005928265
130.70000000000002	0.0003588725933301467
130.8	0.00036084996697109814
130.9	0.00036283523882246836
131.	0.00036482842617990884
131.1	0.00036682954632780927
131.20000000000002	0.00036883861653917694
131.3	0.00037085565407550915
131.4	0.0003728806761866759
131.5	0.00037491370011079523
131.6	0.0003769547430741116
131.70000000000002	0.00037900382229087465
131.8	0.00038106095496321643
131.9	0.00038312615828103305
132.	0.000385199449421863
132.1	0.00038728084555076644
132.20000000000002	0.0003893703638202055
132.3	0.0003914680213699245
132.4	0.000393573835326833
132.5	0.00039568782280488275
132.6	0.0003978100009049535
132.70000000000002	0.00039994038671473206
132.8	0.0004020789973085949
132.9	0.00040422584974749093
133.	0.0004063809610788254
133.1	0.00040854434833634083
133.20000000000002	0.0004107160285400026
133.3	0.0004128960186958808
133.4	0.00041508433579603635
133.5	0.00041728099681840496
133.6	0.0004194860187266812
133.70000000000002	0.0004216994184702051
133.8	0.0004239212129838453
133.9	0.0004261514191878878
134.	0.0004283900539879226
134.1	0.00043063713427472555
134.20000000000002	0.00043289267692415127
134.3	0.0004351566987970165
134.4	0.00043742921673898914
134.5	0.0004397102475804769
134.6	0.0004419998081365142
134.70000000000002	0.00044429791520665305
134.8	0.00044660458557484856
134.9	0.0004489198360093529
135.	0.0004512436832626012
135.1	0.00045357614407110473
135.20000000000002	0.00045591723515534026
135.3	0.0004582669732196378
135.4	0.00046062537495207724
135.5	0.00046299245702437816
135.6	0.0004653682360917888
135.70000000000002	0.0004677527287929822
135.8	0.00047014595174994626
135.9	0.00047254792156787776
136.	0.00047495865483507737
136.1	0.00047737816812283985
136.20000000000002	0.0004798064779853513
136.3	0.0004822436009595808
136.4	0.0004846895535651794
136.5	0.00048714435230437026
136.6	0.0004896080136618483
136.70000000000002	0.000492080554104675
136.8	0.0004945619900821707
136.9	0.0004970523380258187
137.	0.0004995516143491569
137.1	0.0005020598354476761
137.20000000000002	0.0005045770176987196
137.3	0.0005071031774613773
137.4	0.0005096383310763894
137.5	0.000512182494866042
137.6	0.0005147356851340661
137.70000000000002	0.0005172979181655394
137.8	0.0005198692102267823
137.9	0.0005224495775652644
138.	0.0005250390364094989
138.1	0.000527637602968947
138.20000000000002	0.0005302452934339199
138.3	0.0005328621239754762
138.4	0.0005354881107453298
138.5	0.0005381232698757491
138.6	0.0005407676174794612
138.70000000000002	0.0005434211696495537
138.8	0.0005460839424593777
138.9	0.0005487559519624564
139.	0.0005514372141923838
139.1	0.0005541277451627348
139.20000000000002	0.0005568275608669637
139.3	0.000559536677278316
139.4	0.0005622551103497315
139.5	0.0005649828760137505
139.6	0.0005677199901824205
139.70000000000002	0.0005704664687472047
139.8	0.0005732223275788852
139.9	0.0005759875825274752
140.	0.0005787622494221268
140.1	0.000581546344071035
140.20000000000002	0.0005843398822613536
140.3	0.0005871428797590965
140.4	0.0005899553523090529
140.5	0.0005927773156346968
140.6	0.0005956087854380929
140.70000000000002	0.0005984497773998153
140.8	0.0006013003071788477
140.9	0.000604160390412507
141.	0.0006070300427163446
141.1	0.0006099092796840651
141.20000000000002	0.0006127981168874384
141.3	0.000615696569876207
141.4	0.0006186046541780062
141.5	0.0006215223852982746
141.6	0.0006244497787201689
141.70000000000002	0.000627386849904477
141.8	0.0006303336142895338
141.9	0.0006332900872911378
142.	0.0006362562843024639
142.1	0.0006392322206939817
142.20000000000002	0.0006422179118133714
142.3	0.000645213372985436
142.4	0.0006482186195120278
142.5	0.0006512336666719559
142.6	0.0006542585297209115
142.70000000000002	0.0006572932238913821
142.8	0.0006603377643925685
142.9	0.0006633921664103094
143.	0.0006664564451069952
143.1	0.0006695306156214924
143.20000000000002	0.0006726146930690594
143.3	0.0006757086925412682
143.4	0.0006788126291059263
143.5	0.0006819265178069987
143.6	0.0006850503736645255
143.70000000000002	0.0006881842116745497
143.8	0.0006913280468090319
143.9	0.0006944818940157783
144.	0.0006976457682183663
144.1	0.000700819684316059
144.20000000000002	0.0007040036571837388
144.3	0.0007071977016718215
144.4	0.0007104018326061911
144.5	0.0007136160647881175
144.6	0.000716840412994185
144.70000000000002	0.0007200748919762166
144.8	0.0007233195164611983
144.9	0.0007265743011512115
145.	0.0007298392607233526
145.1	0.0007331144098296648
145.20000000000002	0.0007363997630970645
145.3	0.0007396953351272667
145.4	0.0007430011404967161
145.5	0.0007463171937565163
145.6	0.0007496435094323557
145.70000000000002	0.0007529801020244395
145.8	0.0007563269860074173
145.9	0.0007596841758303143
146.	0.0007630516859164634
146.1	0.0007664295306634297
146.20000000000002	0.000769817724442954
146.3	0.0007732162816008673
146.4	0.0007766252164570394
146.5	0.000780044543305299
146.6	0.0007834742764133732
146.70000000000002	0.0007869144300228203
146.8	0.0007903650183489553
146.9	0.0007938260555807948
147.	0.0007972975558809846
147.1	0.000800779533385734
147.20000000000002	0.0008042720022047548
147.3	0.0008077749764211901
147.4	0.0008112884700915558
147.5	0.000814812497245675
147.6	0.0008183470718866118
147.70000000000002	0.0008218922079906104
147.8	0.000825447919507031
147.9	0.0008290142203582875
148.	0.0008325911244397862
148.1	0.0008361786456198619
148.20000000000002	0.0008397767977397199
148.3	0.0008433855946133679
148.4	0.0008470050500275626
148.5	0.0008506351777417461
148.6	0.0008542759914879862
148.70000000000002	0.0008579275049709165
148.8	0.0008615897318676758
148.9	0.0008652626858278497
149.	0.0008689463804734158
149.1	0.0008726408293986787
149.20000000000002	0.0008763460461702183
149.3	0.0008800620443268258
149.4	0.0008837888373794522
149.5	0.0008875264388111512
149.6	0.0008912748620770156
149.70000000000002	0.0008950341206041311
149.8	0.0008988042277915133
149.9	0.0009025851970100546
150.	0.0009063770416024696
150.1	0.0009101797748832391
150.20000000000002	0.0009139934101385588
150.3	0.0009178179606262773
150.4	0.0009216534395758545
150.5	0.0009254998601882979
150.6	0.0009293572356361153
150.70000000000002	0.0009332255790632583
150.8	0.0009371049035850739
150.9	0.0009409952222882483
151.	0.0009448965482307589
151.1	0.000948808894441825
151.20000000000002	0.0009527322739218493
151.3	0.0009566666996423719
151.4	0.000960612184546023
151.5	0.0009645687415464672
151.6	0.00096853638352836
151.70000000000002	0.0009725151233472922
151.8	0.0009765049738297441
151.9	0.000980505947773041
152.	0.000984518057945299
152.1	0.000988541317085378
152.20000000000002	0.0009925757379028403
152.3	0.0009966213330778932
152.4	0.0010006781152613522
152.5	0.00100474609707459
152.6	0.0010088252911094897
152.70000000000002	0.0010129157099284022
152.8	0.0010170173660640949
152.9	0.0010211302720197135
153.	0.0010252544402687361
153.1	0.0010293898832549235
153.20000000000002	0.0010335366133922817
153.3	0.0010376946430650127
153.4	0.0010418639846274747
153.5	0.001046044650404138
153.6	0.0010502366526895437
153.70000000000002	0.0010544400037482604
153.8	0.0010586547158148367
153.9	0.0010628808010937707
154.	0.0010671182717594595
154.1	0.0010713671399561636
154.20000000000002	0.0010756274177979607
154.3	0.00107989911736871
154.4	0.0010841822507220102
154.5	0.0010884768298811602
154.6	0.001092782866839122
154.70000000000002	0.0010971003735584781
154.8	0.0011014293619713914
154.9	0.0011057698439795726
155.	0.0011101218314542387
155.1	0.0011144853362360747
155.20000000000002	0.0011188603701351991
155.3	0.0011232469449311226
155.4	0.001127645072372714
155.5	0.0011320547641781634
155.60000000000002	0.0011364760320349487
155.70000000000002	0.0011409088875997944
155.8	0.0011453533424986367
155.9	0.0011498094083265973
156.	0.0011542770966479353
156.10000000000002	0.001158756418996024
156.20000000000002	0.0011632473868733082
156.3	0.0011677500117512748
156.4	0.0011722643050704228
156.5	0.0011767902782402213
156.60000000000002	0.0011813279426390842
156.70000000000002	0.0011858773096143282
156.8	0.0011904383904821556
156.9	0.001195011196527607
157.	0.0011995957390045406
157.10000000000002	0.001204192029135596
157.20000000000002	0.0012088000781121592
157.3	0.0012134198970943425
157.4	0.0012180514972109432
157.5	0.0012226948895594206
157.60000000000002	0.001227350085205866
157.70000000000002	0.0012320170951849658
157.8	0.0012366959304999834
157.9	0.0012413866021227203
158.	0.0012460891209934942
158.10000000000002	0.0012508034980211109
158.20000000000002	0.0012555297440828266
158.3	0.0012602678700243358
158.4	0.001265017886659731
158.5	0.0012697798047714831
158.60000000000002	0.0012745536351104116
158.70000000000002	0.0012793393883956561
158.8	0.0012841370753146578
158.9	0.0012889467065231228
159.	0.0012937682926450077
159.10000000000002	0.0012986018442724906
159.20000000000002	0.0013034473719659365
159.3	0.0013083048862538886
159.4	0.0013131743976330338
159.5	0.0013180559165681838
159.60000000000002	0.001322949453492246
159.70000000000002	0.0013278550188062027
159.8	0.0013327726228790902
159.9	0.0013377022760479754
160.	0.00134264398861793
160.10000000000002	0.0013475977708620117
160.20000000000002	0.001352563633021237
160.3	0.0013575415853045694
160.4	0.0013625316378888884
160.5	0.0013675338009189709
160.60000000000002	0.0013725480845074777
160.70000000000002	0.0013775744987349191
160.8	0.001382613053649647
160.9	0.0013876637592678304
161.	0.0013927266255734365
161.10000000000002	0.001397801662518209
161.20000000000002	0.0014028888800216523
161.3	0.0014079882879710097
161.4	0.001413099896221247
161.5	0.0014182237145950341
161.60000000000002	0.0014233597528827318
161.70000000000002	0.0014285080208423584
161.8	0.0014336685281995916
161.9	0.0014388412846477413
162.	0.0014440262998477338
162.10000000000002	0.0014492235834280948
162.20000000000002	0.0014544331449849366
162.3	0.0014596549940819365
162.4	0.0014648891402503305
162.5	0.0014701355929888837
162.60000000000002	0.0014753943617638941
162.70000000000002	0.0014806654560091548
162.8	0.0014859488851259603
162.9	0.0014912446584830826
163.	0.0014965527854167524
163.10000000000002	0.0015018732752306609
163.20000000000002	0.0015072061371959272
163.3	0.0015125513805510965
163.4	0.00151790901450213
163.5	0.001523279048222382
163.60000000000002	0.0015286614908525968
163.70000000000002	0.001534056351500888
163.8	0.0015394636392427313
163.9	0.0015448833631209608
164.	0.0015503155321457372
164.10000000000002	0.0015557601552945608
164.20000000000002	0.0015612172415122396
164.3	0.001566686799710895
164.4	0.0015721688387699407
164.5	0.0015776633675360766
164.60000000000002	0.0015831703948232835
164.70000000000002	0.0015886899294128
164.8	0.001594221980053133
164.9	0.001599766555460032
165.	0.0016053236643164873
165.10000000000002	0.0016108933152727228
165.20000000000002	0.001616475516946183
165.3	0.0016220702779215258
165.4	0.0016276776067506208
165.5	0.0016332975119525393
165.60000000000002	0.0016389300020135415
165.70000000000002	0.001644575085387073
165.8	0.0016502327704937608
165.9	0.0016559030657214056
166.	0.001661585979424972
166.10000000000002	0.0016672815199265901
166.20000000000002	0.0016729896955155377
166.3	0.0016787105144482487
166.4	0.0016844439849482966
166.5	0.0016901901152063979
166.60000000000002	0.0016959489133804048
166.70000000000002	0.0017017203875952921
166.8	0.0017075045459431684
166.9	0.0017133013964832635
167.	0.0017191109472419212
167.10000000000002	0.0017249332062126061
167.20000000000002	0.0017307681813558853
167.3	0.0017366158805994434
167.4	0.0017424763118380668
167.5	0.001748349482933645
167.60000000000002	0.0017542354017151738
167.70000000000002	0.001760134075978736
167.8	0.0017660455134875235
167.9	0.0017719697219718167
168.	0.0017779067091289948
168.10000000000002	0.0017838564826235283
168.20000000000002	0.0017898190500869732
168.3	0.0017957944191179884
168.4	0.001801782597282317
168.5	0.0018077835921127955
168.60000000000002	0.001813797411109351
168.70000000000002	0.0018198240617389976
168.8	0.0018258635514358484
168.9	0.0018319158876011037
169.	0.0018379810776030614
169.10000000000002	0.00184405912877711
169.20000000000002	0.0018501500484257364
169.3	0.0018562538438185226
169.4	0.0018623705221921555
169.5	0.0018685000907504184
169.60000000000002	0.0018746425566642025
169.70000000000002	0.0018807979270715042
169.8	0.0018869662090774252
169.9	0.0018931474097541867
170.	0.0018993415361411206
170.10000000000002	0.0019055485952446812
170.20000000000002	0.0019117685940384399
170.3	0.0019180015394630995
170.4	0.001924247438426493
170.5	0.0019305062978035843
170.60000000000002	0.0019367781244364849
170.70000000000002	0.001943062925134438
170.8	0.0019493607066738464
170.9	0.0019556714757982623
171.	0.0019619952392184
171.10000000000002	0.0019683320036121394
171.20000000000002	0.001974681775624522
171.3	0.00198104456186778
171.4	0.001987420368921322
171.5	0.0019938092033317443
171.60000000000002	0.0020002110716128433
171.70000000000002	0.0020066259802456157
171.8	0.0020130539356782717
171.9	0.002019494944326232
172.	0.002025949012572152
172.10000000000002	0.0020324161467659115
172.20000000000002	0.002038896353224634
172.3	0.0020453896382326897
172.4	0.0020518960080417076
172.5	0.00205841546887058
172.60000000000002	0.002064948026905477
172.70000000000002	0.0020714936882998444
172.8	0.002078052459174427
172.9	0.002084624345617265
173.	0.0020912093536837113
173.10000000000002	0.0020978074893964424
173.20000000000002	0.00210441875874546
173.3	0.0021110431676881064
173.4	0.0021176807221490756
173.5	0.0021243314280204257
173.60000000000002	0.0021309952911615824
173.70000000000002	0.002137672317399354
173.8	0.002144362512527942
173.9	0.0021510658823089535
174.	0.002157782432471412
174.10000000000002	0.0021645121687117706
174.20000000000002	0.002171255096693916
174.3	0.002178011222049191
174.4	0.0021847805503764023
174.5	0.002191563087241828
174.60000000000002	0.002198358838179243
174.70000000000002	0.0022051678086899163
174.8	0.00221199000424263
174.9	0.0022188254302737006
175.	0.0022256740921869815
175.10000000000002	0.002232535995353882
175.20000000000002	0.00223941114511337
175.3	0.002246299546772008
175.4	0.002253201205603949
175.5	0.0022601161268509516
175.60000000000002	0.002267044315722408
175.70000000000002	0.002273985777395337
175.8	0.002280940517014421
175.9	0.0022879085396920046
176.	0.0022948898505081197
176.10000000000002	0.002301884454510498
176.20000000000002	0.002308892356714577
176.3	0.002315913562103537
176.4	0.0023229480756282897
176.5	0.0023299959022075206
176.60000000000002	0.00233705704672769
176.70000000000002	0.0023441315140430405
176.8	0.002351219308975644
176.9	0.0023583204363153846
177.	0.0023654349008200007
177.10000000000002	0.0023725627072150846
177.20000000000002	0.002379703860194108
177.3	0.0023868583644184394
177.4	0.0023940262245173627
177.5	0.002401207445088084
177.60000000000002	0.002408402030695772
177.70000000000002	0.0024156099858735416
177.8	0.0024228313151225126
177.9	0.002430066022911798
178.	0.00243731411367853
178.10000000000002	0.0024445755918278862
178.20000000000002	0.0024518504617330955
178.3	0.0024591387277354756
178.4	0.00246644039414443
178.5	0.002473755465237488
178.60000000000002	0.0024810839452603095
178.70000000000002	0.0024884258384267038
178.8	0.0024957811489186676
178.9	0.0025031498808863835
179.	0.0025105320384482513
179.10000000000002	0.0025179276256909085
179.20000000000002	0.0025253366466692416
179.3	0.0025327591054064187
179.4	0.002540195005893907
179.5	0.002547644352091482
179.60000000000002	0.0025551071479272686
179.70000000000002	0.0025625833972977396
179.8	0.0025700731040677613
179.9	0.002577576272070592
180.	0.0025850929051079215
180.10000000000002	0.002592623006949883
180.20000000000002	0.002600166581335073
180.3	0.0026077236319705837
180.4	0.0026152941625320145
180.5	0.0026228781766635028
180.60000000000002	0.002630475677977742
180.70000000000002	0.002638086670056001
180.8	0.002645711156448156
180.9	0.0026533491406727037
181.	0.0026610006262167934
181.10000000000002	0.0026686656165362415
181.20000000000002	0.002676344115055558
181.3	0.002684036125167977
181.4	0.0026917416502354693
181.5	0.0026994606935887688
181.60000000000002	0.002707193258527408
181.70000000000002	0.0027149393483197194
181.8	0.002722698966202885
181.9	0.0027304721153829426
182.	0.0027382587990348126
182.10000000000002	0.002746059020302341
182.20000000000002	0.0027538727822982874
182.3	0.002761700088104387
182.4	0.002769540940771359
182.5	0.0027773953433189256
182.60000000000002	0.0027852632987358525
182.70000000000002	0.00279314480997996
182.8	0.0028010398799781567
182.9	0.002808948511626469
183.	0.0028168707077900527
183.10000000000002	0.0028248064713032356
183.20000000000002	0.0028327558049695213
183.3	0.002840718711561648
183.4	0.002848695193821579
183.5	0.0028566852544605606
183.60000000000002	0.0028646888961591233
183.70000000000002	0.0028727061215671227
183.8	0.0028807369333037633
183.9	0.0028887813339576267
184.	0.002896839326086694
184.10000000000002	0.002904910912218379
184.20000000000002	0.0029129960948495485
184.3	0.0029210948764465555
184.4	0.0029292072594452653
184.5	0.002937333246251082
184.60000000000002	0.002945472839238978
184.70000000000002	0.002953626040753514
184.8	0.0029617928531088834
184.9	0.0029699732785889235
185.	0.002978167319447156
185.10000000000002	0.00298637497790681
185.20000000000002	0.0029945962561608403
185.3	0.0030028311563719784
185.4	0.003011079680672748
185.5	0.0030193418311654863
185.60000000000002	0.003027617609922394
185.70000000000002	0.003035907018985539
185.8	0.0030442100603669045
185.9	0.0030525267360484143
186.	0.0030608570479819528
186.10000000000002	0.003069200998089416
186.20000000000002	0.0030775585882627117
186.3	0.003085929820363805
186.4	0.0030943146962247544
186.5	0.003102713217647735
186.60000000000002	0.0031111253864050674
186.70000000000002	0.003119551204239236
186.8	0.0031279906728629518
186.9	0.0031364437939591493
187.	0.003144910569181035
187.10000000000002	0.003153391000152109
187.20000000000002	0.003161885088466207
187.3	0.0031703928356875194
187.4	0.0031789142433506206
187.5	0.003187449312960526
187.60000000000002	0.0031959980459926813
187.70000000000002	0.0032045604438930243
187.8	0.0032131365080780047
187.9	0.003221726239934629
188.	0.0032303296408204662
188.10000000000002	0.0032389467120637044
188.20000000000002	0.003247577454963164
188.3	0.0032562218707883465
188.4	0.0032648799607794487
188.5	0.0032735517261474126
188.60000000000002	0.0032822371680739423
188.70000000000002	0.0032909362877115416
188.8	0.0032996490861835525
188.9	0.0033083755645841764
189.	0.003317115723978516
189.10000000000002	0.0033258695654025967
189.20000000000002	0.0033346370898634146
189.3	0.003343418298338956
189.4	0.0033522131917782362
189.5	0.0033610217711013348
189.60000000000002	0.0033698440371994214
189.70000000000002	0.0033786799909347903
189.8	0.003387529633140897
189.9	0.0033963929646223935
190.	0.00340526998615516
190.10000000000002	0.0034141606984863303
190.20000000000002	0.00342306510233433
190.3	0.003431983198388918
190.4	0.0034409149873112156
190.5	0.0034498604697337306
190.60000000000002	0.0034588196462604064
190.70000000000002	0.0034677925174666432
190.8	0.003476779083899339
190.9	0.0034857793460769206
191.	0.0034947933044893876
191.10000000000002	0.003503820959598335
191.20000000000002	0.0035128623118369745
191.3	0.003521917361610207
191.4	0.0035309861092946296
191.5	0.00354006855523857
191.60000000000002	0.0035491646997621367
191.70000000000002	0.0035582745431572277
191.8	0.003567398085687598
191.9	0.0035765353275888766
192.	0.003585686269068597
192.10000000000002	0.0035948509103062454
192.20000000000002	0.003604029251453273
192.3	0.0036132212926331697
192.4	0.0036224270339414604
192.5	0.003631646475445765
192.60000000000002	0.0036408796171858242
192.70000000000002	0.003650126459173531
192.8	0.0036593870013929787
192.9	0.003668661243800484
193.	0.0036779491863246317
193.10000000000002	0.003687250828866316
193.20000000000002	0.0036965661712987418
193.3	0.003705895213467511
193.4	0.0037152379551906255
193.5	0.003724594396258528
193.60000000000002	0.003733964536434152
193.70000000000002	0.003743348375452929
193.8	0.0037527459130228635
193.9	0.0037621571488245403
194.	0.003771582082511171
194.10000000000002	0.003781020713708629
194.20000000000002	0.003790473042015484
194.3	0.0037999390670030463
194.4	0.003809418788215396
194.5	0.0038189122051694273
194.60000000000002	0.003828419317354871
194.70000000000002	0.0038379401242343405
194.8	0.003847474625243381
194.9	0.0038570228197904797
195.	0.0038665847072571332
195.10000000000002	0.0038761602869978535
195.20000000000002	0.0038857495583402265
195.3	0.003895352520584946
195.4	0.0039049691730058487
195.5	0.003914599514849941
195.60000000000002	0.003924243545337465
195.70000000000002	0.0039339012636619005
195.8	0.00394357266899003
195.9	0.003953257760461959
196.	0.003962956537191169
196.10000000000002	0.003972668998264541
196.20000000000002	0.003982395142742397
196.3	0.003992134969658546
196.4	0.004001888478020315
196.5	0.004011655666808585
196.60000000000002	0.004021436534977842
196.70000000000002	0.004031231081456183
196.8	0.0040410393051453965
196.9	0.004050861204920978
197.	0.0040606967796321634
197.10000000000002	0.00407054602810197
197.20000000000002	0.004080408949127258
197.3	0.004090285541478734
197.4	0.0041001758039010084
197.5	0.004110079735112637
197.60000000000002	0.004119997333806151
197.70000000000002	0.004129928598648091
197.8	0.00413987352827906
197.9	0.0041498321213137585
198.	0.004159804376341012
198.10000000000002	0.004169790291923825
198.20000000000002	0.0041797898665994
198.3	0.004189803098879196
198.4	0.004199829987248966
198.5	0.004209870530168786
198.60000000000002	0.004219924726073095
198.70000000000002	0.0042299925733707295
198.8	0.004240074070444992
198.9	0.004250169215653655
199.	0.004260278007329006
199.10000000000002	0.004270400443777913
199.20000000000002	0.004280536523281825
199.3	0.00429068624409685
199.4	0.004300849604453764
199.5	0.004311026602558066
199.60000000000002	0.004321217236590016
199.70000000000002	0.004331421504704668
199.8	0.004341639405031911
199.9	0.004351870935676525
200.	0.004362116094718191


==> anc/Fig7.txt <==
BB (RIGHT PLOT)
T[MeV]	Ccse	error(Ccse)
95.0	0.000853399	0.002230823112040103
96.0	0.000857531	0.0022306503355286325
97.0	0.000861662	0.002230581563130665
98.0	0.000865794	0.002230616098387116
99.0	0.000869925	0.002230753085430174
100.0	0.000874057	0.002230991507958209
101.0	0.000878189	0.0022313301941638427
102.0	0.00088232	0.002231767818233028
103.0	0.000886452	0.002232302899619584
104.0	0.000890583	0.002232933792387495
105.0	0.000894715	0.002233658731037712
106.0	0.000898846	0.0022344758393041536
107.0	0.000902978	0.0022353829949789366
108.0	0.000907109	0.0022363779895147426
109.0	0.000911241	0.0022374584901503763
110.0	0.000915372	0.002238622055951831
111.0	0.000919504	0.002239866114863565
112.0	0.000923635	0.0022411878049643677
113.0	0.000927767	0.002242584570874642
114.0	0.000931899	0.0022440531146231814
115.0	0.00093603	0.002245590723119643
116.0	0.000940162	0.0022471940232765843
117.0	0.000944293	0.002248859730779357
118.0	0.000948425	0.0022505847143020415
119.0	0.000952556	0.002252365223706182
120.0	0.000956688	0.002254198082672639
121.0	0.000960819	0.002256079482802191
122.0	0.000964951	0.0022580067446033017
123.0	0.000969082	0.0022599772508343973
124.0	0.000973214	0.0022619881135295563
125.0	0.000977346	0.002264036978772653
126.0	0.000981477	0.002266121398312324
127.0	0.000985609	0.002268238621302662
128.0	0.00098974	0.002270386663700481
129.0	0.000993872	0.0022725626834851007
130.0	0.000998003	0.00227476482126175
131.0	0.00100213	0.002276990711888391
132.0	0.00100627	0.002279238235162354
133.0	0.0010104	0.00228150511821166
134.0	0.00101453	0.002283789341757466
135.0	0.00101866	0.0022860889430260586
136.0	0.00102279	0.002288402238467923
137.0	0.00102692	0.002290726705354875
138.0	0.00103106	0.0022930612161390284
139.0	0.00103519	0.0022954033302219463
140.0	0.00103932	0.002297751811151501
141.0	0.00104345	0.0023001047743068143
142.0	0.00104758	0.002302460370130396
143.0	0.00105171	0.0023048172877419156
144.0	0.00105584	0.0023071737698461296
145.0	0.00105998	0.002309528611578779
146.0	0.00106411	0.00231188014471101
147.0	0.00106824	0.002314226733556157
148.0	0.00107237	0.0023165675848938667
149.0	0.0010765	0.0023189008849299705
150.0	0.00108063	0.0023212256676648224
151.0	0.00108477	0.0023235407442997423
152.0	0.0010889	0.002325844402174187
153.0	0.00109303	0.0023281360914794054
154.0	0.00109716	0.0023304144602677443
155.0	0.00110129	0.0023326784774696237
156.0	0.00110542	0.0023349274476321532
157.0	0.00110955	0.002337159830192621
158.0	0.00111369	0.002339374702549594
159.0	0.00111782	0.002341571788574931
160.0	0.00112195	0.0023437496428727195
161.0	0.00112608	0.002345907763340452
162.0	0.00113021	0.002348045069039562
163.0	0.00113434	0.0023501611330515194
164.0	0.00113848	0.0023522549374049577
165.0	0.00114261	0.0023543261271091994
166.0	0.00114674	0.0023563737443896716
167.0	0.00115087	0.0023583971781871264
168.0	0.001155	0.0023603961755775237
169.0	0.00115913	0.0023623698641425735
170.0	0.00116326	0.002364317723502068
171.0	0.0011674	0.0023662395959906514
172.0	0.00117153	0.0023681346887711014
173.0	0.00117566	0.0023700029040119343
174.0	0.00117979	0.0023718431587710434
175.0	0.00118392	0.0023736560903721924
176.0	0.00118805	0.0023754406654837752
177.0	0.00119219	0.0023771965518376895
178.0	0.00119632	0.0023789237892765714
179.0	0.00120045	0.0023806220991803803
180.0	0.00120458	0.0023822908746710596
181.0	0.00120871	0.002383930583290126
182.0	0.00121284	0.0023855403095621756
183.0	0.00121698	0.0023871202147904076
184.0	0.00122111	0.0023886704876413993
185.0	0.00122524	0.0023901902650669887
186.0	0.00122937	0.0023916801350000803
187.0	0.0012335	0.002393139991856933
188.0	0.00123763	0.0023945697485412702
189.0	0.00124176	0.0023959689707911498
190.0	0.0012459	0.002397337969512434
191.0	0.00125003	0.002398677078162253
192.0	0.00125416	0.0023999859136897036
193.0	0.00125829	0.0024012648447420373
194.0	0.00126242	0.002402513888959021
195.0	0.00126655	0.0024037327063269743
196.0	0.00127069	0.0024049220886028723
197.0	0.00127482	0.002406082100883925
198.0	0.00127895	0.0024072124458705347
199.0	0.00128308	0.002408313966705546
200.0	0.00128721	0.0024093863933518428
201.0	0.00129134	0.0024104298432978716
202.0	0.00129547	0.002411445206299741
203.0	0.00129961	0.0024124318674045493
204.0	0.00130374	0.002413391124943075
205.0	0.00130787	0.002414322385099803
206.0	0.001312	0.002415226591886153
207.0	0.00131613	0.0024161039373315463
208.0	0.00132026	0.0024169546231127305
209.0	0.0013244	0.0024177788602504574
210.0	0.00132853	0.002418577255433657
211.0	0.00133266	0.002419350039590386
212.0	0.00133679	0.002420097839969492
213.0	0.00134092	0.002420821294477145
214.0	0.00134505	0.002421520272602524
215.0	0.00134918	0.0024221954284231488
216.0	0.00135332	0.0024228474254729708
217.0	0.00135745	0.0024234765452343463
218.0	0.00136158	0.0024240834671376316
219.0	0.00136571	0.0024246688788339744
220.0	0.00136984	0.0024252322979562185
221.0	0.00137397	0.0024257756022495157
222.0	0.00137811	0.002426298321046693
223.0	0.00138224	0.002426801560913047
224.0	0.00138637	0.002427285647828455
225.0	0.0013905	0.002427751307039912
226.0	0.00139463	0.002428198874396618
227.0	0.00139876	0.002428629085327976
228.0	0.00140289	0.0024290430764860884
229.0	0.00140703	0.002429440405598376
230.0	0.00141116	0.0024298226141827722
231.0	0.00141529	0.0024301900599323504
232.0	0.00141942	0.002430543103388418
233.0	0.00142355	0.0024308829029539864
234.0	0.00142768	0.0024312098261700904
235.0	0.00143182	0.002431524242894979
236.0	0.00143595	0.0024318277203753563
237.0	0.00144008	0.002432120236388407
238.0	0.00144421	0.0024324025673300876
239.0	0.00144834	0.002432675891439096
240.0	0.00145247	0.0024329405916844746
241.0	0.0014566	0.0024331970524793098
242.0	0.00146074	0.0024334464592002023
243.0	0.00146487	0.0024336896001852827
244.0	0.001469	0.002433927265746863
245.0	0.00147313	0.002434159847652779
246.0	0.00147726	0.0024343885398814217
247.0	0.00148139	0.0024346133364928817
248.0	0.00148553	0.002434836236626398
249.0	0.00148966	0.002435056836192741
250.0	0.00149379	0.0024352767372438394
251.0	0.00149792	0.0024354963401807856
252.0	0.00150205	0.002435716447911374
253.0	0.00150618	0.002435937864853905
254.0	0.00151031	0.0024361617990819083
255.0	0.00151445	0.0024363886563424156
256.0	0.00151858	0.002436619245725725
257.0	0.00152271	0.002436854377968655
258.0	0.00152684	0.002437095268451564
259.0	0.00153097	0.0024373423289119653
260.0	0.0015351	0.0024375967788600726
261.0	0.00153924	0.0024378590335392657
262.0	0.00154337	0.0024381299132478565
263.0	0.0015475	0.002438410644593933
264.0	0.00155163	0.002438702053286953
265.0	0.00155576	0.002439004563110533
266.0	0.00155989	0.00243931940923078
267.0	0.00156402	0.002439647020669384
268.0	0.00156816	0.0024399886392756013
269.0	0.00157229	0.002440345105775206
270.0	0.00157642	0.002440716858557953
271.0	0.00158055	0.0024411055576000805
272.0	0.00158468	0.0024415112430201916
273.0	0.00158881	0.00244193477067038
274.0	0.00159295	0.002442377815834602
275.0	0.00159708	0.0024428404306925167
276.0	0.00160121	0.002443323486002212
277.0	0.00160534	0.0024438286752980457
278.0	0.00160947	0.0024443556562714027
279.0	0.0016136	0.002444907773132762
280.0	0.00161773	0.0024454814182743242
281.0	0.00162187	0.0024460803584357162
282.0	0.001626	0.002446704682450459
283.0	0.00163013	0.0024473585980450438
284.0	0.00163426	0.0024480339759539696
285.0	0.00163839	0.0024487432790362084
286.0	0.00164252	0.002449478380681283
287.0	0.00164666	0.0024502476665482207
288.0	0.00165079	0.002451042995344023
289.0	0.00165492	0.002451872787284243
290.0	0.00165905	0.0024527330437544566
291.0	0.00166318	0.0024536239098779996
292.0	0.00166731	0.002454553883422607
293.0	0.00167144	0.0024555148015487508
294.0	0.00167558	0.0024565152040899323
295.0	0.00167971	0.002457546909242019
296.0	0.00168384	0.0024586185008302936
297.0	0.00168797	0.0024597259912284945
298.0	0.0016921	0.002460873812921947
299.0	0.00169623	0.002462062207789438
300.0	0.00170037	0.002463291425110923
301.0	0.0017045	0.002464557468071094
302.0	0.00170863	0.0024658648335878024
303.0	0.00171276	0.0024672180660462507
304.0	0.00171689	0.0024686131903206305
305.0	0.00172102	0.0024700504917764335
306.0	0.00172515	0.0024715345701456417
307.0	0.00172929	0.0024730614406894545
308.0	0.00173342	0.0024746314104377243
309.0	0.00173755	0.002476253479578575
310.0	0.00174168	0.002477919332307854
311.0	0.00174581	0.002479633665992822
312.0	0.00174994	0.002481396855286353
313.0	0.00175408	0.0024832092829894545
314.0	0.00175821	0.0024850669310754994
315.0	0.00176234	0.002486979002047464
316.0	0.00176647	0.0024889415073731645
317.0	0.0017706	0.002490954861378464
318.0	0.00177473	0.002493019485989831
319.0	0.00177886	0.0024951402924735517
320.0	0.001783	0.0024973087693405077
321.0	0.00178713	0.0024995343403572197
322.0	0.00179126	0.002501812975628874
323.0	0.00179539	0.002504145134097663
324.0	0.00179952	0.0025065312815572443
325.0	0.00180365	0.0025089764693844783
326.0	0.00180779	0.0025114766320682744
327.0	0.00181192	0.0025140322559436268
328.0	0.00181605	0.0025166438336453175
329.0	0.00182018	0.002519311863967024
330.0	0.00182431	0.002522041518913795
331.0	0.00182844	0.002524828678846349
332.0	0.00183258	0.002527673860909473
333.0	0.00183671	0.002530577587809748
334.0	0.00184084	0.0025335403876640687
335.0	0.00184497	0.002536562793846232
336.0	0.0018491	0.0025396453448316364
337.0	0.00185323	0.0025427837825943837
338.0	0.00185736	0.0025459882381159973
339.0	0.0018615	0.0025492544826723365
340.0	0.00186563	0.002552578211127918
341.0	0.00186976	0.0025559648059832515
342.0	0.00187389	0.002559409928210993
343.0	0.00187802	0.002562923933932687
344.0	0.00188215	0.002566492619631898
345.0	0.00188629	0.0025701263688630177
346.0	0.00189042	0.0025738257604245476
347.0	0.00189455	0.002577581352959592
348.0	0.00189868	0.0025814036668884237
349.0	0.00190281	0.0025852882333358886
350.0	0.00190694	0.002589235575053958
351.0	0.00191107	0.0025932462164486043
352.0	0.00191521	0.0025973206834399563
353.0	0.00191934	0.0026014595033221257
354.0	0.00192347	0.0026056580352427296
355.0	0.0019276	0.0026099219319981586
356.0	0.00193173	0.0026142517237490734
357.0	0.00193586	0.0026186427024557975
358.0	0.00194	0.002623095329400935
359.0	0.00194413	0.0026276153517257816
360.0	0.00194826	0.0026321926819716296
361.0	0.00195239	0.0026368383765268968
362.0	0.00195652	0.0026415476097592866
363.0	0.00196065	0.0026463154603004156
364.0	0.00196478	0.0026511477204080878
365.0	0.00196892	0.002656044848157689
366.0	0.00197305	0.00266100730074628
367.0	0.00197718	0.0026660245792987356
368.0	0.00198131	0.002671113498735125
369.0	0.00198544	0.0026762580072603242
370.0	0.00198957	0.002681469512026009
371.0	0.00199371	0.0026867373141088806
372.0	0.00199784	0.002692072914600383
373.0	0.00200197	0.0026974655135191257
374.0	0.0020061	0.002702921057786372
375.0	0.00201023	0.002708439917577091
376.0	0.00201436	0.0027140167639543057
377.0	0.00201849	0.002719657611065224
378.0	0.00202263	0.002725357076682797
379.0	0.00202676	0.0027311154489374854
380.0	0.00203089	0.0027369388088017243
381.0	0.00203502	0.0027428158740836037
382.0	0.00203915	0.002748752696610774
383.0	0.00204328	0.0027547495552091485
384.0	0.00204742	0.0027608067262894376
385.0	0.00205155	0.002766918566460712
386.0	0.00205568	0.002773091215796012
387.0	0.00205981	0.0027793189772901206
388.0	0.00206394	0.002785602044554283
389.0	0.00206807	0.0027919406088642005
390.0	0.0020722	0.002798340897858051
391.0	0.00207634	0.0028047910448061905
392.0	0.00208047	0.0028113033353633333
393.0	0.0020846	0.0028178658015287033
394.0	0.00208873	0.002824484685588683
395.0	0.00209286	0.0028311540058119414
396.0	0.00209699	0.0028378800479627393
397.0	0.00210113	0.002844656778141258
398.0	0.00210526	0.002851484295349529
399.0	0.00210939	0.0028583689501400973
400.0	0.00211352	0.002865298354015686
401.0	0.00211765	0.002872285130453626
402.0	0.00212178	0.002879316793099537
403.0	0.00212591	0.0028863997081875203
404.0	0.00213005	0.002893533962998361



BQ (RIGHT PLOT)
T[MeV]	Ccse	error(Ccse)
95.0	-0.000143683	0.0010948329062726609
96.0	-0.000125318	0.001094759561394264
97.0	-9.80876e-05	0.0010949478135566513
98.0	-6.05137e-05	0.0010953810058862447
99.0	-1.11187e-05	0.0010960397825001112
100.0	5.15751e-05	0.0010969024590071813
101.0	0.000129045	0.0010979454419273306
102.0	0.000222769	0.0010991436616567696
103.0	0.000334225	0.001100471134571462
104.0	0.00046489	0.0011019012816223608
105.0	0.000616242	0.0011034080686237531
106.0	0.000789397	0.0011049670440334413
107.0	0.000984021	0.0011065622731974921
108.0	0.00119942	0.0011081817327897989
109.0	0.0014349	0.0011098167969101932
110.0	0.00168976	0.0011114606101203053
111.0	0.00196332	0.0011131094582407432
112.0	0.00225487	0.0011147608770601886
113.0	0.00256372	0.0011164146471629621
114.0	0.00288918	0.0011180712848919791
115.0	0.00323055	0.0011197331994832523
116.0	0.00358713	0.0011214035626058094
117.0	0.00395823	0.0011230858875598078
118.0	0.00434317	0.0011247847426134484
119.0	0.00474123	0.0011265049832397552
120.0	0.00515173	0.0011282513699530797
121.0	0.00557397	0.0011300289084373023
122.0	0.00600726	0.0011318425114056289
123.0	0.0064509	0.0011336963726540723
124.0	0.0069042	0.001135595138264074
125.0	0.00736647	0.001137541997909968
126.0	0.00783699	0.001139540419362561
127.0	0.0083151	0.0011415927289975183
128.0	0.00880008	0.001143700253339572
129.0	0.00929124	0.001145864087228499
130.0	0.00978789	0.001148083858576542
131.0	0.0102893	0.0011503585024087062
132.0	0.0107949	0.0011526865150664344
133.0	0.0113038	0.001155064648996324
134.0	0.0118155	0.0011574893919600304
135.0	0.0123292	0.001159955316522581
136.0	0.0128442	0.00116245763175481
137.0	0.0133598	0.0011649888554385408
138.0	0.0138753	0.0011675424504488054
139.0	0.0143901	0.0011701097712419981
140.0	0.0149034	0.0011726817356167024
141.0	0.0154146	0.0011752492098278564
142.0	0.0159229	0.0011778015823936565
143.0	0.0164277	0.0011803289582319842
144.0	0.0169282	0.0011828196118263347
145.0	0.0174238	0.00118526337478385
146.0	0.0179138	0.0011876479080080936
147.0	0.0183974	0.001189962156306242
148.0	0.018874	0.001192195284902604
149.0	0.0193429	0.001194336336474781
150.0	0.0198034	0.0011963742684310797
151.0	0.020255	0.0011983008388564205
152.0	0.0206975	0.0012001148525374566
153.0	0.0211312	0.001201817474644549
154.0	0.0215561	0.0012034102042047014
155.0	0.0219724	0.0012048965195468038
156.0	0.0223802	0.0012062802189379551
157.0	0.0227795	0.0012075666567589556
158.0	0.0231706	0.0012087614719554893
159.0	0.0235535	0.0012098701314475868
160.0	0.0239283	0.001210900458503506
161.0	0.0242952	0.0012118592142988398
162.0	0.0246543	0.0012127550616163189
163.0	0.0250057	0.0012135955476912403
164.0	0.0253495	0.0012143905266531853
165.0	0.0256858	0.0012151486992528944
166.0	0.0260147	0.001215878884896025
167.0	0.0263364	0.0012165917550271336
168.0	0.026651	0.0012172963470120993
169.0	0.0269586	0.0012180031059274854
170.0	0.0272592	0.0012187217011016096
171.0	0.0275531	0.0012194623384627346
172.0	0.0278404	0.0012202348872590069
173.0	0.028121	0.0012210497681912893
174.0	0.0283953	0.0012219157492986171
175.0	0.0286633	0.0012228434985103373
176.0	0.028925	0.00122384205011758
177.0	0.0291807	0.0012249205886113602
178.0	0.0294304	0.0012260880170693299
179.0	0.0296743	0.0012273529687925968
180.0	0.0299124	0.00122872336458456
181.0	0.0301449	0.0012302068692805293
182.0	0.0303719	0.0012318113584672782
183.0	0.0305936	0.0012335435544483222
184.0	0.0308099	0.0012354094704202332
185.0	0.0310212	0.0012374143978154616
186.0	0.0312274	0.0012395647651821187
187.0	0.0314286	0.0012418643992099141
188.0	0.0316251	0.0012443172912018868
189.0	0.0318169	0.0012469271188662156
190.0	0.0320041	0.0012496957817040918
191.0	0.0321869	0.0012526267276152146
192.0	0.0323654	0.0012557201033769434
193.0	0.0325396	0.0012589770561277124
194.0	0.0327097	0.0012623972706497751
195.0	0.0328758	0.001265980903935364
196.0	0.0330381	0.0012697255530231724
197.0	0.0331966	0.0012736291975457383
198.0	0.0333515	0.0012776896901830277
199.0	0.0335029	0.0012819037016191977
200.0	0.0336508	0.0012862661351061844
201.0	0.0337955	0.0012907732205294628
202.0	0.033937	0.0012954188310951794
203.0	0.0340754	0.001300197613426898
204.0	0.0342109	0.0013051028494187732
205.0	0.0343436	0.0013101269496842668
206.0	0.0344735	0.0013152625324736507
207.0	0.0346009	0.0013205018861361013
208.0	0.0347258	0.0013258352757729752
209.0	0.0348484	0.001331253716119133
210.0	0.0349687	0.0013367484499097059
211.0	0.0350868	0.001342308083417887
212.0	0.035203	0.00134792316515297
213.0	0.0353173	0.0013535827607239245
214.0	0.0354298	0.0013592750083367977
215.0	0.0355406	0.0013649888996475398
216.0	0.0356499	0.001370712532672333
217.0	0.0357578	0.0013764343153757832
218.0	0.0358644	0.0013821411705614594
219.0	0.0359697	0.0013878215821077294
220.0	0.036074	0.0013934619612117156
221.0	0.0361773	0.0013990515834839692
222.0	0.0362797	0.0014045820774198285
223.0	0.0363811	0.001410048142803997
224.0	0.0364815	0.001415443846629389
225.0	0.036581	0.0014207645208833873
226.0	0.0366796	0.0014260042373012084
227.0	0.0367773	0.0014311589968916806
228.0	0.036874	0.001436224192337673
229.0	0.0369698	0.001441195894000535
230.0	0.0370647	0.0014460695596395083
231.0	0.0371587	0.0014508419893854744
232.0	0.0372517	0.0014555093778883738
233.0	0.0373439	0.0014600686238834808
234.0	0.0374352	0.0014645166792850127
235.0	0.0375256	0.0014688512154826985
236.0	0.0376151	0.0014730692965369964
237.0	0.0377037	0.001477168037843021
238.0	0.0377914	0.0014811459530039576
239.0	0.0378783	0.0014849982445780873
240.0	0.0379643	0.001488733694654622
241.0	0.0380495	0.001492330683059221
242.0	0.0381338	0.0014958083140897435
243.0	0.0382173	0.0014991518110251548
244.0	0.0382999	0.001502366863485747
245.0	0.0383817	0.001505452421201016
246.0	0.0384626	0.0015084006091221262
247.0	0.0385428	0.0015112173367520642
248.0	0.0386221	0.001513894809456721
249.0	0.0387006	0.0015164390729930435
250.0	0.0387782	0.0015188493430554595
251.0	0.0388551	0.0015211248839263663
252.0	0.0389312	0.0015232580537781512
253.0	0.0390064	0.0015252621086226464
254.0	0.0390809	0.0015271225369628992
255.0	0.0391546	0.0015288527242674492
256.0	0.0392275	0.0015304382118857336
257.0	0.0392997	0.0015318925060199236
258.0	0.0393711	0.001533215206714309
259.0	0.0394417	0.0015343919378372664
260.0	0.0395115	0.001535443381860758
261.0	0.0395806	0.0015363552359073734
262.0	0.039649	0.001537134261019512
263.0	0.0397166	0.0015377732245360502
264.0	0.0397834	0.0015382859969459521
265.0	0.0398496	0.0015386654209411483
266.0	0.039915	0.001538918423568969
267.0	0.0399797	0.001539037911846229
268.0	0.0400436	0.0015390238539087044
269.0	0.0401069	0.0015388903100611172
270.0	0.0401694	0.0015386232579809786
271.0	0.0402313	0.0015382368193812036
272.0	0.0402924	0.0015377170409734038
273.0	0.0403529	0.0015370851212928975
274.0	0.0404126	0.0015363271705271637
275.0	0.0404717	0.0015354503939886827
276.0	0.0405301	0.001534447996023326
277.0	0.0405879	0.0015333412402006284
278.0	0.040645	0.0015321093753710932
279.0	0.0407014	0.001530766700088554
280.0	0.0407571	0.001529313525115109
281.0	0.0408123	0.0015277501886434186
282.0	0.0408667	0.0015260770566717793
283.0	0.0409205	0.0015243014821222215
284.0	0.0409737	0.0015224169107376604
285.0	0.0410263	0.0015204307325557456
286.0	0.0410782	0.0015183433964686649
287.0	0.0411296	0.00151616229675454
288.0	0.0411803	0.0015138809946954222
289.0	0.0412304	0.0015115069144731033
290.0	0.0412799	0.0015090405756307552
291.0	0.0413288	0.0015064893931256208
292.0	0.0413771	0.001503847040792381
293.0	0.0414248	0.0015011209567852956
294.0	0.0414719	0.0014983117200369224
295.0	0.0415185	0.0014954267464840935
296.0	0.0415645	0.0014924598201961758
297.0	0.0416099	0.0014894183738963344
298.0	0.0416547	0.0014863097993352535
299.0	0.041699	0.0014831279487960577
300.0	0.0417428	0.0014798795515990487
301.0	0.041786	0.0014765679401236508
302.0	0.0418287	0.0014731951002579398
303.0	0.0418708	0.0014697643582411437
304.0	0.0419124	0.0014662783644328935
305.0	0.0419535	0.001462740428434246
306.0	0.041994	0.0014591525240919819
307.0	0.0420341	0.001455518604487418
308.0	0.0420736	0.0014518412843337943
309.0	0.0421126	0.0014481244787710762
310.0	0.0421511	0.0014443701177333326
311.0	0.0421892	0.0014405827290457848
312.0	0.0422267	0.0014367642090823396
313.0	0.0422638	0.0014329190306517675
314.0	0.0423004	0.0014290503364210098
315.0	0.0423365	0.0014251606018354567
316.0	0.0423721	0.0014212548351368946
317.0	0.0424073	0.001417334808053835
318.0	0.042442	0.0014134054442529933
319.0	0.0424763	0.0014094697130229514
320.0	0.0425101	0.0014055311760046453
321.0	0.0425435	0.001401593347715735
322.0	0.0425764	0.0013976603156164236
323.0	0.0426089	0.001393735486704705
324.0	0.042641	0.0013898228320314793
325.0	0.0426727	0.0013859256445119994
326.0	0.0427039	0.001382048382904521
327.0	0.0427347	0.0013781942116204093
328.0	0.0427652	0.0013743680513694288
329.0	0.0427952	0.0013705729241776962
330.0	0.0428248	0.0013668123911949295
331.0	0.0428541	0.0013630917290193647
332.0	0.0428829	0.0013594137346668973
333.0	0.0429114	0.0013557829136864063
334.0	0.0429395	0.0013522030878684612
335.0	0.0429673	0.0013486785783128614
336.0	0.0429946	0.0013452130289823992
337.0	0.0430217	0.0013418111570321664
338.0	0.0430483	0.0013384758482109422
339.0	0.0430746	0.0013352122095667046
340.0	0.0431006	0.0013320235266124248
341.0	0.0431262	0.0013289141432327376
342.0	0.0431515	0.0013258883087138226
343.0	0.0431765	0.0013229496204319351
344.0	0.0432011	0.0013201021596164447
345.0	0.0432255	0.0013173504833145207
346.0	0.0432495	0.0013146979565345043
347.0	0.0432732	0.0013121484380968493
348.0	0.0432966	0.0013097062754682828
349.0	0.0433197	0.0013073746613060087
350.0	0.0433426	0.0013051578429921803
351.0	0.0433651	0.0013030594829250893
352.0	0.0433874	0.0013010832199521294
353.0	0.0434093	0.001299232680115845
354.0	0.043431	0.0012975120248695197
355.0	0.0434525	0.0012959238141511257
356.0	0.0434737	0.0012944717112865006
357.0	0.0434946	0.001293159415231162
358.0	0.0435153	0.0012919901431512552
359.0	0.0435357	0.0012909671800568755
360.0	0.0435559	0.0012900928337298062
361.0	0.0435759	0.0012893710976813468
362.0	0.0435956	0.001288804486137832
363.0	0.0436151	0.0012883956381733062
364.0	0.0436344	0.001288146801453934
365.0	0.0436535	0.0012880614244188827
366.0	0.0436724	0.001288141530840459
367.0	0.0436911	0.0012883893102692218
368.0	0.0437095	0.00128880712495858
369.0	0.0437278	0.001289396988140193
370.0	0.0437459	0.0012901605663641256
371.0	0.0437638	0.0012910997089628676
372.0	0.0437815	0.0012922159187322376
373.0	0.0437991	0.0012935114122418871
374.0	0.0438165	0.0012949869900026026
375.0	0.0438337	0.0012966436195362245
376.0	0.0438508	0.0012984824305353542
377.0	0.0438677	0.0013005047097185004
378.0	0.0438845	0.001302710811225577
379.0	0.0439012	0.0013051012160303895
380.0	0.0439177	0.0013076770697706683
381.0	0.043934	0.0013104379881890638
382.0	0.0439503	0.0013133842168386984
383.0	0.0439664	0.0013165160782246455
384.0	0.0439824	0.0013198334025054076
385.0	0.0439984	0.0013233349388454161
386.0	0.0440142	0.001327021136261213
387.0	0.0440299	0.001330891907340713
388.0	0.0440455	0.0013349448835367702
389.0	0.044061	0.0013391805147163697
390.0	0.0440764	0.001343597511474698
391.0	0.0440918	0.0013481945292727609
392.0	0.0441071	0.001352970157551526
393.0	0.0441223	0.0013579235012418783
394.0	0.0441375	0.0013630524043957376
395.0	0.0441526	0.001368356400224737
396.0	0.0441676	0.0013738319321314383
397.0	0.0441826	0.0013794789338010933
398.0	0.0441976	0.0013852942098254801
399.0	0.0442125	0.0013912762593392446
400.0	0.0442274	0.0013974228496146043
401.0	0.0442423	0.0014037322415973786
402.0	0.0442571	0.001410200686487211
403.0	0.044272	0.0014168274346030999
404.0	0.0442868	0.001423609090111819



BL (RIGHT PLOT)
T[MeV]	Ccse	error(Ccse)
95.0	-0.000120198	0.0037350545969321554
96.0	-0.000162524	0.0037350514487296763
97.0	-0.00019144	0.003735067725899328
98.0	-0.000204712	0.0037350987803797782
99.0	-0.000200105	0.0037351408008523945
100.0	-0.000175385	0.003735191554662013
101.0	-0.000128316	0.003735251233632787
102.0	-5.66628e-05	0.003735323390368125
103.0	4.18084e-05	0.0037354159808006895
104.0	0.000169333	0.0037355425057208095
105.0	0.000328145	0.0037357232427921135
106.0	0.000519927	0.003735986170262415
107.0	0.000744142	0.0037363651839770716
108.0	0.000999702	0.0037368983574087235
109.0	0.00128552	0.0037376270295603354
110.0	0.0016005	0.0037385950739850147
111.0	0.00194355	0.003739848255668138
112.0	0.0023136	0.003741433248548478
113.0	0.00270954	0.0037433971004488713
114.0	0.00313029	0.0037457864621256794
115.0	0.00357476	0.0037486470171155107
116.0	0.00404186	0.0037520226545158302
117.0	0.0045305	0.0037559553022368376
118.0	0.0050396	0.003760483822143238
119.0	0.00556805	0.003765643813562963
120.0	0.00611478	0.0037714672652435968
121.0	0.00667869	0.0037779815282237704
122.0	0.00725869	0.00378520994890495
123.0	0.0078537	0.003793170446079245
124.0	0.00846263	0.003801875624242463
125.0	0.00908438	0.0038113331605751834
126.0	0.00971787	0.0038215441465419466
127.0	0.010362	0.003832504697461442
128.0	0.0110157	0.0038442047411635107
129.0	0.0116779	0.003856627655315459
130.0	0.0123474	0.0038697514506748384
131.0	0.0130233	0.0038835498283014236
132.0	0.0137043	0.003897986344819594
133.0	0.0143894	0.003913021925008857
134.0	0.0150776	0.0039286151468551885
135.0	0.0157677	0.003944710164714262
136.0	0.0164587	0.0039612552010821036
137.0	0.0171494	0.003978194208431762
138.0	0.0178387	0.003995452928329905
139.0	0.0185257	0.004012973629816176
140.0	0.0192091	0.004030677249545046
141.0	0.019888	0.004048492026038833
142.0	0.0205611	0.004066335581638586
143.0	0.0212275	0.004084126463872051
144.0	0.0218859	0.004101784985600783
145.0	0.0225355	0.004119225576780182
146.0	0.023175	0.004136356712905696
147.0	0.0238033	0.004153089649935336
148.0	0.0244194	0.004169343635645786
149.0	0.0250222	0.004185019881673206
150.0	0.0256106	0.0042000326073139025
151.0	0.0261837	0.004214301104868993
152.0	0.0267416	0.004227792500596501
153.0	0.0272843	0.004240496090600723
154.0	0.0278123	0.004252390632855831
155.0	0.0283256	0.0042634723549707714
156.0	0.0288246	0.00427372619380325
157.0	0.0293094	0.004283154382099717
158.0	0.0297802	0.004291747215400742
159.0	0.0302373	0.004299512123032103
160.0	0.030681	0.004306454001716495
161.0	0.0311113	0.004312569902610278
162.0	0.0315285	0.004317873771939149
163.0	0.031933	0.004322376456348986
164.0	0.0323248	0.004326080420993121
165.0	0.0327042	0.004329004793760341
166.0	0.0330714	0.004331160086443356
167.0	0.0334266	0.004332568272468423
168.0	0.0337702	0.004333237371804136
169.0	0.0341022	0.0043331917419034225
170.0	0.0344229	0.004332446650150468
171.0	0.0347325	0.004331023390851176
172.0	0.0350313	0.004328944126458554
173.0	0.0353195	0.004326226754852318
174.0	0.0355972	0.0043228999884799574
175.0	0.0358648	0.004318983076246076
176.0	0.0361224	0.0043145008800671274
177.0	0.0363702	0.0043094737582331346
178.0	0.0366086	0.0043039324994706895
179.0	0.0368376	0.004297903218268184
180.0	0.0370575	0.004291402462237726
181.0	0.0372686	0.004284466795588456
182.0	0.037471	0.004277118129313243
183.0	0.037665	0.004269378586211349
184.0	0.0378509	0.004261280087966527
185.0	0.0380287	0.004252849650011156
186.0	0.0381988	0.0042441094766747026
187.0	0.0383613	0.004235091223763665
188.0	0.0385165	0.004225816886248151
189.0	0.0386647	0.004216313029662292
190.0	0.0388059	0.00420661055769369
191.0	0.0389406	0.004196730779833276
192.0	0.0390687	0.00418669932338113
193.0	0.0391907	0.004176541408977052
194.0	0.0393067	0.004166286235966033
195.0	0.0394169	0.004155953555274651
196.0	0.0395216	0.004145571436798553
197.0	0.0396209	0.004135158598760152
198.0	0.0397152	0.004124737572755389
199.0	0.0398046	0.004114334430074932
200.0	0.0398893	0.004103970208968385
201.0	0.0399695	0.004093665221888572
202.0	0.0400456	0.0040834390262253235
203.0	0.0401176	0.004073310397710935
204.0	0.0401859	0.004063297306683332
205.0	0.0402506	0.0040534168973965674
206.0	0.040312	0.004043685470570135
207.0	0.0403702	0.0040341260270968255
208.0	0.0404256	0.004024741645571802
209.0	0.0404783	0.004015553530959339
210.0	0.0405286	0.0040065743473571055
211.0	0.0405766	0.003997812318806376
212.0	0.0406226	0.003989282039465249
213.0	0.0406669	0.003980990114280619
214.0	0.0407095	0.0039729459244243455
215.0	0.0407508	0.00396515802807404
216.0	0.040791	0.003957630878303334
217.0	0.0408303	0.003950371615747057
218.0	0.0408689	0.003943386641403555
219.0	0.0409071	0.003936675335813206
220.0	0.040945	0.0039302399106924775
221.0	0.0409829	0.0039240821382968034
222.0	0.0410207	0.003918197346535778
223.0	0.0410585	0.003912571917409316
224.0	0.0410963	0.003907204493291849
225.0	0.0411341	0.0039020848715013894
226.0	0.0411719	0.003897206053379782
227.0	0.0412097	0.0038925584115848556
228.0	0.0412474	0.0038881382191995203
229.0	0.0412851	0.0038839363096734754
230.0	0.0413228	0.003879943858885076
231.0	0.0413605	0.003876155051091225
232.0	0.0413982	0.003872566908408429
233.0	0.0414358	0.0038691660863291997
234.0	0.0414735	0.0038659516811486425
235.0	0.0415111	0.003862914120919596
236.0	0.0415487	0.00386004777228262
237.0	0.0415863	0.003857346240521327
238.0	0.0416238	0.003854803901154508
239.0	0.0416614	0.0038524141537328274
240.0	0.0416989	0.0038501716575882715
241.0	0.0417365	0.0038480705935365865
242.0	0.041774	0.003846104926002932
243.0	0.0418115	0.0038442698321279447
244.0	0.0418489	0.003842559304218481
245.0	0.0418864	0.003840968758008846
246.0	0.0419238	0.0038394926620324483
247.0	0.0419613	0.003838126176954715
248.0	0.0419987	0.0038368644413271907
249.0	0.0420361	0.003835703021455261
250.0	0.0420735	0.00383463676076692
251.0	0.0421108	0.0038336618186272007
252.0	0.0421482	0.0038327736114308936
253.0	0.0421855	0.0038319677148495154
254.0	0.0422228	0.003831240296416947
255.0	0.0422602	0.0038305874298348833
256.0	0.0422975	0.0038300050878425757
257.0	0.0423347	0.0038294895758891963
258.0	0.042372	0.003829037298299537
259.0	0.0424093	0.003828644968238243
260.0	0.0424465	0.00382830893809212
261.0	0.0424837	0.0038280260707910566
262.0	0.0425209	0.0038277930715230695
263.0	0.0425581	0.003827606918579939
264.0	0.0425953	0.003827465073439602
265.0	0.0426325	0.0038273641627840976
266.0	0.0426696	0.003827301720897376
267.0	0.0427068	0.003827275309303084
268.0	0.0427439	0.003827282075562764
269.0	0.042781	0.0038273196217347744
270.0	0.0428181	0.0038273860004138615
271.0	0.0428552	0.0038274786196037746
272.0	0.0428923	0.003827595549622376
273.0	0.0429293	0.0038277348657026933
274.0	0.0429664	0.003827894207671369
275.0	0.0430034	0.0038280723099263702
276.0	0.0430405	0.003828267030091947
277.0	0.0430775	0.003828476660793953
278.0	0.0431145	0.003828699930435397
279.0	0.0431515	0.0038289351240167304
280.0	0.0431884	0.0038291809611875247
281.0	0.0432254	0.0038294361567228164
282.0	0.0432624	0.003829699198862623
283.0	0.0432993	0.003829969011160406
284.0	0.0433362	0.0038302447334216147
285.0	0.0433731	0.003830525057150262
286.0	0.04341	0.003830809111144148
287.0	0.0434469	0.003831096019316798
288.0	0.0434838	0.0038313851234624036
289.0	0.0435207	0.003831675315140365
290.0	0.0435576	0.0038319663736219056
291.0	0.0435944	0.0038322574053087843
292.0	0.0436312	0.0038325479598075502
293.0	0.0436681	0.0038328373596625536
294.0	0.0437049	0.0038331253732494866
295.0	0.0437417	0.0038334117677207616
296.0	0.0437785	0.0038336958581349427
297.0	0.0438153	0.0038339776331637637
298.0	0.043852	0.0038342568555296366
299.0	0.0438888	0.0038345332868556527
300.0	0.0439256	0.003834806914361663
301.0	0.0439623	0.0038350774984608873
302.0	0.043999	0.003835345480297833
303.0	0.0440358	0.003835610393344978
304.0	0.0440725	0.0038358724523926777
305.0	0.0441092	0.003836132101629976
306.0	0.0441459	0.003836389102476444
307.0	0.0441826	0.0038366439013316073
308.0	0.0442192	0.003836896717974047
309.0	0.0442559	0.0038371477733566656
310.0	0.0442926	0.003837397519051814
311.0	0.0443292	0.0038376461790925976
312.0	0.0443658	0.003837894208616102
313.0	0.0444025	0.0038381420649079697
314.0	0.0444391	0.003838389976852276
315.0	0.0444757	0.0038386388667965387
316.0	0.0445123	0.0038388889681474267
317.0	0.0445489	0.0038391407467245862
318.0	0.0445855	0.00383939490212208
319.0	0.0446221	0.0038396521372281913
320.0	0.0446586	0.003839913158301372
321.0	0.0446952	0.0038401782101909043
322.0	0.0447317	0.0038404482372186733
323.0	0.0447683	0.003840723955519326
324.0	0.0448048	0.0038410058517634434
325.0	0.0448413	0.0038412948826676944
326.0	0.0448779	0.003841591542519326
327.0	0.0449144	0.0038418970315250533
328.0	0.0449509	0.0038422116188425925
329.0	0.0449874	0.0038425365156116624
330.0	0.0450239	0.003842872235141967
331.0	0.0450604	0.0038432195305498768
332.0	0.0450968	0.003843579632859064
333.0	0.0451333	0.0038439530732390604
334.0	0.0451698	0.003844340861631421
335.0	0.0452062	0.003844743542307603
336.0	0.0452427	0.0038451623783788396
337.0	0.0452791	0.003845597930215926
338.0	0.0453156	0.003846051242098708
339.0	0.045352	0.0038465228911737956
340.0	0.0453884	0.0038470141808993915
341.0	0.0454248	0.0038475259488436222
342.0	0.0454612	0.0038480588028360504
343.0	0.0454976	0.0038486136011068994
344.0	0.045534	0.00384919145560779
345.0	0.0455704	0.00384979325091829
346.0	0.0456068	0.0038504196419643687
347.0	0.0456432	0.003851071782403571
348.0	0.0456796	0.0038517503544902823
349.0	0.0457159	0.0038524560530783496
350.0	0.0457523	0.0038531900776422926
351.0	0.0457887	0.0038539531541835086
352.0	0.045825	0.003854746270364499
353.0	0.0458614	0.0038555699356857755
354.0	0.0458977	0.003856425169739589
355.0	0.045934	0.0038573127616209728
356.0	0.0459704	0.0038582332662626838
357.0	0.0460067	0.003859188006921795
358.0	0.046043	0.0038601775741336068
359.0	0.0460794	0.0038612025728448924
360.0	0.0461157	0.0038622636226627533
361.0	0.046152	0.003863361869363135
362.0	0.0461883	0.003864497969049022
363.0	0.0462246	0.0038656723357844256
364.0	0.0462609	0.0038668859129925228
365.0	0.0462972	0.003868139404726776
366.0	0.0463335	0.0038694324863473217
367.0	0.0463698	0.003870768243178609
368.0	0.046406	0.0038721445463851187
369.0	0.0464423	0.0038735645300420666
370.0	0.0464786	0.0038750260642220224
371.0	0.0465149	0.0038765323326911665
372.0	0.0465511	0.003878081202875981
373.0	0.0465874	0.0038796759091449915
374.0	0.0466237	0.0038813143147135116
375.0	0.0466599	0.0038829997054339337
376.0	0.0466962	0.0038847299387344825
377.0	0.0467325	0.0038865083528020388
378.0	0.0467687	0.003888332797691064
379.0	0.046805	0.0038902038682953385
380.0	0.0468412	0.0038921249823714575
381.0	0.0468774	0.003894091146352383
382.0	0.0469137	0.003896105781944327
383.0	0.0469499	0.0038981723872732995
384.0	0.0469862	0.0039002858987643475
385.0	0.0470224	0.0039024469191649507
386.0	0.0470586	0.003904658974917018
387.0	0.0470949	0.003906919805179013
388.0	0.0471311	0.003909230037181237
389.0	0.0471673	0.003911590305860266
390.0	0.0472036	0.00391400125375555
391.0	0.0472398	0.0039164635309038714
392.0	0.047276	0.003918974766759798
393.0	0.0473122	0.003921535567402139
394.0	0.0473485	0.003924146544715171
395.0	0.0473847	0.003926808316292001
396.0	0.0474209	0.003929518398022844
397.0	0.0474571	0.0039322804852146565
398.0	0.0474933	0.003935092063167013
399.0	0.0475295	0.00393795370846332
400.0	0.0475658	0.003940862811935987
401.0	0.047602	0.0039438231058200384
402.0	0.0476382	0.003946835178025555
403.0	0.0476744	0.003949893113288006
404.0	0.0477106	0.003953000652668807



QQ (LEFT PLOT)
T[MeV]	Ccse	error(Ccse)
95.0	-0.000107163	0.0033344203878029615
96.0	-0.00019179	0.003334447464026934
97.0	-0.000258764	0.0033345244628561438
98.0	-0.000305142	0.003334643443294586
99.0	-0.000327982	0.003334796430432587
100.0	-0.000324343	0.0033349760627425277
101.0	-0.000291281	0.0033351763218594926
102.0	-0.000225856	0.0033353933450931275
103.0	-0.000125123	0.003335626337151518
104.0	1.3858e-05	0.003335878540576824
105.0	0.00019403	0.0033361583395577856
106.0	0.000417599	0.0033364804583945885
107.0	0.000683821	0.003336866315788057
108.0	0.000991219	0.0033373409543790943
109.0	0.00133831	0.0033379320267532355
110.0	0.00172362	0.0033386688025744578
111.0	0.00214567	0.0033395813159509923
112.0	0.00260298	0.003340699717738181
113.0	0.00309406	0.003342053554702552
114.0	0.00361745	0.0033436709243047473
115.0	0.00417166	0.0033455780070917435
116.0	0.00475521	0.003347798675010187
117.0	0.00536663	0.0033503535205043605
118.0	0.00600443	0.00335325991257999
119.0	0.00666713	0.0033565310302250987
120.0	0.00735327	0.0033601760389016765
121.0	0.00806134	0.00336419965261516
122.0	0.00878989	0.0033686017259428225
123.0	0.00953743	0.00337337702088589
124.0	0.0103025	0.003378515532668299
125.0	0.0110836	0.003384002036882508
126.0	0.0118792	0.0033898162559680076
127.0	0.0126879	0.003395932579143609
128.0	0.0135082	0.0034023211227184246
129.0	0.0143386	0.003408946213428567
130.0	0.0151776	0.0034157687693191358
131.0	0.0160238	0.003422744356746639
132.0	0.0168757	0.003429825394373446
133.0	0.0177318	0.0034369597392323297
134.0	0.0185906	0.003444092417146927
135.0	0.0194506	0.0034511658719373318
136.0	0.0203104	0.003458119660256996
137.0	0.0211685	0.0034648914037413874
138.0	0.0220234	0.0034714170182922367
139.0	0.0228736	0.0034776323499945997
140.0	0.0237177	0.003483470915566823
141.0	0.0245541	0.003488869881437249
142.0	0.0253814	0.0034937667560385258
143.0	0.0261981	0.003498093268282017
144.0	0.0270028	0.0035017948294553125
145.0	0.0277939	0.0035048102295131417
146.0	0.0285699	0.003507090483933935
147.0	0.0293295	0.0035085811124299184
148.0	0.0300711	0.003509241362018287
149.0	0.0307932	0.00350903257323154
150.0	0.0314943	0.0035079220197860674
151.0	0.0321734	0.0035059084353274207
152.0	0.0328304	0.003503043355769375
153.0	0.0334657	0.0034994017337824992
154.0	0.0340797	0.0034950650365908735
155.0	0.0346727	0.0034901199025821395
156.0	0.0352452	0.0034846480740528107
157.0	0.0357976	0.0034787358334637834
158.0	0.0363301	0.0034724734950412456
159.0	0.0368431	0.0034659452004992754
160.0	0.0373371	0.0034592351462751072
161.0	0.0378124	0.0034524251490836064
162.0	0.0382693	0.0034455934781051816
163.0	0.0387083	0.0034388135691719264
164.0	0.0391297	0.0034321545900219824
165.0	0.0395339	0.0034256805200070777
166.0	0.0399213	0.0034194485214760818
167.0	0.0402921	0.0034135096221761204
168.0	0.0406469	0.003407908148997118
169.0	0.040986	0.0034026802461588957
170.0	0.0413097	0.0033978554337723028
171.0	0.0416185	0.003393454986821538
172.0	0.0419126	0.0033894925760687192
173.0	0.0421925	0.0033859742561153598
174.0	0.0424585	0.0033828980874132113
175.0	0.0427111	0.0033802551918932044
176.0	0.0429505	0.003378029122516406
177.0	0.0431772	0.0033761974250450704
178.0	0.0433915	0.0033747310340293732
179.0	0.0435938	0.0033735955897411535
180.0	0.0437845	0.0033727519812107383
181.0	0.043964	0.0033721572725068684
182.0	0.0441325	0.0033717672976172246
183.0	0.0442905	0.0033715416691420205
184.0	0.0444385	0.0033714434451767037
185.0	0.0445766	0.003371439453836293
186.0	0.0447053	0.0033715000858585134
187.0	0.0448251	0.0033715986798722
188.0	0.0449361	0.003371711940175786
189.0	0.0450389	0.0033718195754294093
190.0	0.0451338	0.0033719035623908287
191.0	0.0452212	0.0033719492366026155
192.0	0.0453014	0.0033719435816349243
193.0	0.0453748	0.003371876498075806
194.0	0.0454418	0.0033717395396465548
195.0	0.0455028	0.003371526572205677
196.0	0.045558	0.003371233227523863
197.0	0.045608	0.0033708566413302066
198.0	0.0456531	0.0033703956185126044
199.0	0.0456936	0.0033698506287662016
200.0	0.0457299	0.003369222919359294
201.0	0.0457625	0.003368515501998464
202.0	0.0457915	0.0033677319588424734
203.0	0.0458176	0.0033668771096208665
204.0	0.0458409	0.0033659565223389267
205.0	0.0458619	0.003364976448538082
206.0	0.0458809	0.003363943882010513
207.0	0.0458984	0.003362866075781336
208.0	0.0459147	0.0033617511142035724
209.0	0.0459302	0.003360607032312014
210.0	0.0459452	0.003359442365851208
211.0	0.04596	0.0033582656652409084
212.0	0.0459748	0.003357085755039475
213.0	0.0459895	0.003355911262905496
214.0	0.046004	0.003354750754951694
215.0	0.0460186	0.0033536129471505747
216.0	0.046033	0.003352505934674085
217.0	0.0460473	0.0033514378533818826
218.0	0.0460616	0.0033504163538432
219.0	0.0460758	0.003349448927331325
220.0	0.0460899	0.0033485422701802587
221.0	0.0461039	0.0033477028537963107
222.0	0.0461178	0.003346936742737897
223.0	0.0461317	0.003346248990721396
224.0	0.0461454	0.0033456445084259867
225.0	0.0461591	0.0033451272737761357
226.0	0.0461728	0.003344700823811296
227.0	0.0461863	0.0033443678225172787
228.0	0.0461997	0.0033441303154033877
229.0	0.0462131	0.0033439896490007207
230.0	0.0462264	0.003343946258544829
231.0	0.0462397	0.0033440000954599214
232.0	0.0462528	0.003344150297627779
233.0	0.0462659	0.003344395074882745
234.0	0.0462789	0.003344732059286059
235.0	0.0462918	0.003345158184075749
236.0	0.0463047	0.003345669589278798
237.0	0.0463174	0.003346261690156489
238.0	0.0463301	0.003346929393671752
239.0	0.0463428	0.003347666719911043
240.0	0.0463553	0.0033484671775128633
241.0	0.0463678	0.0033493242918869416
242.0	0.0463802	0.0033502325910791573
243.0	0.0463926	0.0033511874119733984
244.0	0.0464048	0.0033521841648813037
245.0	0.046417	0.0033532184182537175
246.0	0.0464292	0.0033542857804642946
247.0	0.0464412	0.0033553820914637967
248.0	0.0464532	0.0033565035239999323
249.0	0.0464651	0.003357646101222695
250.0	0.046477	0.003358805971955058
251.0	0.0464888	0.003359979845024217
252.0	0.0465005	0.003361164088383809
253.0	0.0465121	0.003362355495339683
254.0	0.0465237	0.0033635508357068074
255.0	0.0465352	0.0033647471448154855
256.0	0.0465467	0.0033659414969152333
257.0	0.046558	0.0033671310244354855
258.0	0.0465694	0.003368313078218823
259.0	0.0465806	0.0033694852574724173
260.0	0.0465918	0.0033706451454544963
261.0	0.0466029	0.0033717903132484323
262.0	0.046614	0.0033729186250106838
263.0	0.046625	0.0033740281102564874
264.0	0.0466359	0.0033751166669650045
265.0	0.0466468	0.003376182524123357
266.0	0.0466576	0.0033772239459348803
267.0	0.0466684	0.0033782392330515853
268.0	0.0466791	0.0033792270484951084
269.0	0.0466897	0.003380185615646715
270.0	0.0467003	0.003381113853335312
271.0	0.0467108	0.003382010405555986
272.0	0.0467213	0.003382874131840551
273.0	0.0467316	0.0033837039447364428
274.0	0.046742	0.003384498809631932
275.0	0.0467523	0.0033852580899613786
276.0	0.0467625	0.003385980689574139
277.0	0.0467727	0.0033866660843466637
278.0	0.0467828	0.0033873134582438577
279.0	0.0467928	0.0033879224001209
280.0	0.0468028	0.0033884923788611303
281.0	0.0468128	0.0033890229164459723
282.0	0.0468227	0.003389513587154352
283.0	0.0468325	0.003389964377401179
284.0	0.0468423	0.003390374967595762
285.0	0.046852	0.0033907450873198893
286.0	0.0468617	0.0033910748787067445
287.0	0.0468713	0.0033913641701723753
288.0	0.0468809	0.003391613202134931
289.0	0.0468904	0.003391821713419643
290.0	0.0468999	0.0033919904032919906
291.0	0.0469093	0.00339211909950343
292.0	0.0469187	0.0033922082223178697
293.0	0.046928	0.0033922580500168266
294.0	0.0469373	0.0033922690848079786
295.0	0.0469465	0.003392241867511213
296.0	0.0469557	0.0033921766082090953
297.0	0.0469648	0.0033920739205536136
298.0	0.0469739	0.0033919344522115934
299.0	0.0469829	0.003391759066279467
300.0	0.0469919	0.003391547923948733
301.0	0.0470008	0.0033913023141495307
302.0	0.0470097	0.0033910224566646506
303.0	0.0470186	0.0033907095100252933
304.0	0.0470274	0.003390364110372212
305.0	0.0470361	0.0033899874598919922
306.0	0.0470449	0.003389580058190684
307.0	0.0470535	0.003389142966772715
308.0	0.0470622	0.0033886772626032066
309.0	0.0470708	0.0033881838587089637
310.0	0.0470793	0.0033876638597548255
311.0	0.0470878	0.0033871182047427815
312.0	0.0470963	0.0033865481943010883
313.0	0.0471047	0.0033859547842515505
314.0	0.0471131	0.00338533928491207
315.0	0.0471214	0.003384702662188211
316.0	0.0471297	0.0033840460585058477
317.0	0.047138	0.0033833709554371896
318.0	0.0471462	0.0033826783186250453
319.0	0.0471544	0.003381969616528357
320.0	0.0471625	0.0033812461370382315
321.0	0.0471706	0.003380508991777564
322.0	0.0471787	0.003379759447552586
323.0	0.0471868	0.003378999080234406
324.0	0.0471948	0.0033782289566103955
325.0	0.0472027	0.003377450608313904
326.0	0.0472106	0.0033766652205821294
327.0	0.0472185	0.003375874270026205
328.0	0.0472264	0.0033750791989950344
329.0	0.0472342	0.0033742814139481555
330.0	0.047242	0.0033734819804126658
331.0	0.0472498	0.0033726826886619444
332.0	0.0472575	0.0033718848245341895
333.0	0.0472652	0.0033710896327502123
334.0	0.0472729	0.003370298607126817
335.0	0.0472805	0.003369513330041738
336.0	0.0472881	0.0033687350365625315
337.0	0.0472957	0.0033679651930558848
338.0	0.0473032	0.0033672050633847595
339.0	0.0473107	0.0033664564051597286
340.0	0.0473182	0.0033657203497670395
341.0	0.0473257	0.0033649983762374927
342.0	0.0473331	0.003364291756897574
343.0	0.0473405	0.0033636022239808563
344.0	0.0473479	0.0033629307715338065
345.0	0.0473552	0.0033622791090605437
346.0	0.0473626	0.0033616483498725685
347.0	0.0473699	0.0033610399235290203
348.0	0.0473771	0.00336045531056968
349.0	0.0473844	0.00335989567258285
350.0	0.0473916	0.0033593623584485437
351.0	0.0473988	0.0033588568985349707
352.0	0.047406	0.003358380285483459
353.0	0.0474131	0.003357933951983118
354.0	0.0474202	0.0033575191727756317
355.0	0.0474273	0.0033571371976134612
356.0	0.0474344	0.0033567892634057267
357.0	0.0474415	0.003356476492726258
358.0	0.0474485	0.0033562001388357287
359.0	0.0474555	0.0033559613700471823
360.0	0.0474625	0.003355761287878648
361.0	0.0474695	0.0033556011689890924
362.0	0.0474765	0.0033554820309910707
363.0	0.0474834	0.003355404875743606
364.0	0.0474903	0.003355370815544679
365.0	0.0474972	0.003355380974902248
366.0	0.0475041	0.00335543628002693
367.0	0.047511	0.003355537691939246
368.0	0.0475178	0.0033556862140885525
369.0	0.0475247	0.0033558827852807915
370.0	0.0475315	0.003356128166993025
371.0	0.0475383	0.003356423394243337
372.0	0.0475451	0.003356769320069665
373.0	0.0475519	0.003357166602653041
374.0	0.0475586	0.003357616156430178
375.0	0.0475654	0.0033581185599564473
376.0	0.0475721	0.0033586747446338063
377.0	0.0475788	0.00335928527193285
378.0	0.0475855	0.003359950787575461
379.0	0.0475922	0.003360671886100302
380.0	0.0475989	0.003361449218007162
381.0	0.0476056	0.0033622833500352054
382.0	0.0476122	0.003363174613665036
383.0	0.0476189	0.00336412373567679
384.0	0.0476255	0.0033651310490879793
385.0	0.0476322	0.0033661968603639274
386.0	0.0476388	0.0033673217163236666
387.0	0.0476454	0.003368505849319541
388.0	0.047652	0.003369749575892096
389.0	0.0476586	0.0033710531521416215
390.0	0.0476652	0.0033724167644004145
391.0	0.0476718	0.003373840672829848
392.0	0.0476784	0.003375324906482924
393.0	0.047685	0.003376869716006817
394.0	0.0476916	0.0033784751121770846
395.0	0.0476981	0.0033801411730334523
396.0	0.0477047	0.003381867885784417
397.0	0.0477112	0.003383655141506587
398.0	0.0477178	0.0033855027301811415
399.0	0.0477244	0.003387410864729722
400.0	0.0477309	0.0033893791478689667
401.0	0.0477375	0.003391407616686759
402.0	0.047744	0.003393495672490089
403.0	0.0477505	0.003395643352889841
404.0	0.0477571	0.003397850240214975



QL (LEFT PLOT)
T[MeV]	Ccse	error(Ccse)
95.0	-0.000138065	0.0022580573522192936
96.0	-0.000221773	0.0022585507898432583
97.0	-0.000289332	0.0022588821834850278
98.0	-0.000338051	0.0022589467444436035
99.0	-0.000365238	0.0022586973679716385
100.0	-0.000368203	0.0022581777547449615
101.0	-0.000344252	0.0022575601451827227
102.0	-0.000290696	0.0022571876054503213
103.0	-0.000204842	0.0022576204961529196
104.0	-8.39999e-05	0.0022596859552327167
105.0	7.4523e-05	0.0022645278063033354
106.0	0.000272751	0.0022735922039811792
107.0	0.00051004	0.0022882971846386116
108.0	0.000785081	0.0023098414411818393
109.0	0.00109656	0.0023390975783502484
110.0	0.00144318	0.002376515776332233
111.0	0.00182361	0.002422069300125204
112.0	0.00223656	0.0024752432608533643
113.0	0.0026807	0.00253506156353253
114.0	0.00315474	0.002600152889735524
115.0	0.00365736	0.002668825008051295
116.0	0.00418725	0.002739140632771526
117.0	0.0047431	0.0028090068298243774
118.0	0.0053236	0.0028762402421216478
119.0	0.00592744	0.0029386258029902336
120.0	0.00655331	0.002993978330933608
121.0	0.0071999	0.003040472681492139
122.0	0.00786589	0.0030777408380823746
123.0	0.00854999	0.0031059205923687095
124.0	0.00925088	0.003125313132087727
125.0	0.00996725	0.0031363399421140553
126.0	0.0106978	0.00313950113393832
127.0	0.0114412	0.0031353887797847327
128.0	0.0121961	0.003124642211662
129.0	0.0129613	0.0031079342717631585
130.0	0.0137354	0.0030859872984346512
131.0	0.0145172	0.0030595081563708887
132.0	0.0153052	0.0030292476205156945
133.0	0.0160982	0.0029959438746411785
134.0	0.016895	0.0029603280923066614
135.0	0.0176941	0.002923116444156817
136.0	0.0184942	0.0028850022364636037
137.0	0.0192942	0.002846642149427988
138.0	0.0200925	0.0028086675059358656
139.0	0.0208881	0.0027716529881823223
140.0	0.0216794	0.0027361181503180736
141.0	0.0224653	0.002702458114384013
142.0	0.0232443	0.0026707000603774277
143.0	0.0240153	0.0026407773058135732
144.0	0.0247768	0.0026126375094145753
145.0	0.0255277	0.0025862161587926085
146.0	0.0262665	0.002561452539946816
147.0	0.0269919	0.002538284644814288
148.0	0.0277027	0.0025166450147170133
149.0	0.0283975	0.002496474592219996
150.0	0.0290751	0.0024777091255633694
151.0	0.0297343	0.002460277814937979
152.0	0.0303753	0.002444122396758394
153.0	0.0309981	0.0024291778961222656
154.0	0.0316032	0.0024153815818698287
155.0	0.0321908	0.0024026715802073317
156.0	0.0327611	0.002390987456684998
157.0	0.0333144	0.0023802691202979543
158.0	0.0338509	0.002370458757372504
159.0	0.034371	0.0023615003222392317
160.0	0.034875	0.0023533385887646928
161.0	0.0353629	0.002345920890231594
162.0	0.0358352	0.0023391961440137926
163.0	0.0362922	0.0023331151043977654
164.0	0.0367339	0.0023276308165224562
165.0	0.0371608	0.002322698031676954
166.0	0.0375731	0.0023182738707072546
167.0	0.0379711	0.002314317457449603
168.0	0.038355	0.00231079002184188
169.0	0.038725	0.002307654949429181
170.0	0.0390815	0.0023048775775697927
171.0	0.0394248	0.0023024249758202757
172.0	0.039755	0.0023002666710677257
173.0	0.0400725	0.0022983740879882883
174.0	0.0403774	0.0022967202025880287
175.0	0.0406702	0.002295280101026669
176.0	0.040951	0.002294030547943945
177.0	0.0412201	0.002292949927498635
178.0	0.0414778	0.002292018522333752
179.0	0.0417243	0.002291217734097088
180.0	0.04196	0.0022905312385776352
181.0	0.042185	0.0022899432083178387
182.0	0.0423996	0.002289439837575121
183.0	0.0426042	0.002289008311125365
184.0	0.0427989	0.002288637333087092
185.0	0.042984	0.0022883163374326104
186.0	0.0431598	0.0022880362223446104
187.0	0.0433266	0.002287788772358365
188.0	0.0434846	0.002287566763883624
189.0	0.0436342	0.0022873635930092083
190.0	0.0437754	0.0022871738936950108
191.0	0.0439087	0.002286992859088982
192.0	0.0440343	0.0022868163871900596
193.0	0.0441524	0.002286641067155052
194.0	0.0442633	0.0022864641685370877
195.0	0.0443674	0.0022862834723981615
196.0	0.0444647	0.0022860971060742357
197.0	0.0445557	0.002285903698808197
198.0	0.0446406	0.0022857026924097096
199.0	0.0447196	0.0022854932252975497
200.0	0.044793	0.002285275081915741
201.0	0.0448611	0.0022850485254366035
202.0	0.0449241	0.002284813665298769
203.0	0.0449823	0.0022845710809725303
204.0	0.045036	0.0022843216571282153
205.0	0.0450854	0.002284065806982145
206.0	0.0451308	0.002283804706521334
207.0	0.0451725	0.0022835392093537603
208.0	0.0452107	0.0022832706108247432
209.0	0.0452457	0.002282999731094158
210.0	0.0452778	0.0022827279758852116
211.0	0.0453072	0.0022824561266320095
212.0	0.0453341	0.002282185394739217
213.0	0.045359	0.0022819169667242485
214.0	0.0453819	0.002281651563573193
215.0	0.0454033	0.002281390183183051
216.0	0.0454232	0.00228113365695305
217.0	0.0454421	0.002280882798756656
218.0	0.0454602	0.002280638117811766
219.0	0.0454777	0.0022804003994035776
220.0	0.045495	0.0022801699860600295
221.0	0.0455121	0.002279947214213521
222.0	0.0455293	0.0022797317089010708
223.0	0.0455464	0.0022795229623816023
224.0	0.0455635	0.002279320756622243
225.0	0.0455805	0.002279124320882035
226.0	0.0455976	0.0022789335918266674
227.0	0.0456146	0.002278747955094858
228.0	0.0456316	0.002278567082041035
229.0	0.0456485	0.0022783906496507567
230.0	0.0456655	0.002278218203821793
231.0	0.0456824	0.002278049433707705
232.0	0.0456993	0.00227788403338032
233.0	0.0457162	0.002277721701651893
234.0	0.045733	0.0022775621419142433
235.0	0.0457499	0.0022774049281058906
236.0	0.0457667	0.002277249907252385
237.0	0.0457834	0.0022770967956766783
238.0	0.0458002	0.0022769453138116857
239.0	0.0458169	0.002276795186124785
240.0	0.0458337	0.0022766462724806407
241.0	0.0458503	0.0022764983037955456
242.0	0.045867	0.0022763508844499338
243.0	0.0458837	0.0022762041445109874
244.0	0.0459003	0.002276057694203729
245.0	0.0459169	0.0022759114075763132
246.0	0.0459335	0.002275765032150946
247.0	0.04595	0.0022756185754051568
248.0	0.0459666	0.002275471662343655
249.0	0.0459831	0.002275324432009641
250.0	0.0459996	0.0022751765155277505
251.0	0.0460161	0.0022750278021652828
252.0	0.0460325	0.002274878308854343
253.0	0.046049	0.002274727927736633
254.0	0.0460654	0.0022745764287884452
255.0	0.0460818	0.002274423958118626
256.0	0.0460982	0.002274270166515842
257.0	0.0461145	0.002274115202781292
258.0	0.0461308	0.002273958847070236
259.0	0.0461472	0.002273801249414952
260.0	0.0461635	0.0022736420734363614
261.0	0.0461797	0.0022734815927831914
262.0	0.046196	0.002273319597026559
263.0	0.0462122	0.002273156119618931
264.0	0.0462284	0.0022729911944959214
265.0	0.0462446	0.002272824737906774
266.0	0.0462608	0.002272656786608131
267.0	0.046277	0.0022724872609684735
268.0	0.0462931	0.0022723163170131036
269.0	0.0463093	0.002272143993134237
270.0	0.0463254	0.0022719700982856256
271.0	0.0463414	0.0022717949045633493
272.0	0.0463575	0.002271618338374868
273.0	0.0463736	0.0022714404423627302
274.0	0.0463896	0.002271261372039994
275.0	0.0464056	0.0022710810575582714
276.0	0.0464216	0.0022708996541813548
277.0	0.0464376	0.0022707170945956688
278.0	0.0464536	0.0022705336432028477
279.0	0.0464695	0.0022703492330531433
280.0	0.0464854	0.002270164124488799
281.0	0.0465014	0.0022699781436148225
282.0	0.0465172	0.0022697915487771107
283.0	0.0465331	0.0022696044870496703
284.0	0.046549	0.002269416893075399
285.0	0.0465648	0.00226922912142626
286.0	0.0465807	0.002269041001077106
287.0	0.0465965	0.002268852777739445
288.0	0.0466123	0.002268664691082399
289.0	0.0466281	0.002268476671909146
290.0	0.0466438	0.002268288854685178
291.0	0.0466596	0.002268101470121872
292.0	0.0466753	0.0022679146441189086
293.0	0.0466911	0.002267728499424919
294.0	0.0467068	0.002267543155593956
295.0	0.0467224	0.002267358728946303
296.0	0.0467381	0.002267175427633247
297.0	0.0467538	0.0022669933588841842
298.0	0.0467694	0.00226681272001019
299.0	0.0467851	0.0022666335164487875
300.0	0.0468007	0.0022664561205688488
301.0	0.0468163	0.0022662805276984126
302.0	0.0468319	0.0022661070033184656
303.0	0.0468475	0.002265935535207477
304.0	0.046863	0.0022657665530678565
305.0	0.0468786	0.0022655999447053743
306.0	0.0468941	0.002265436121705707
307.0	0.0469096	0.0022652750498164667
308.0	0.0469251	0.0022651170354242175
309.0	0.0469406	0.0022649622037078225
310.0	0.0469561	0.0022648107574144015
311.0	0.0469716	0.002264662724955086
312.0	0.0469871	0.00226451846016079
313.0	0.0470025	0.0022643780588444138
314.0	0.0470179	0.002264241772889988
315.0	0.0470334	0.002264109604590731
316.0	0.0470488	0.0022639818711202163
317.0	0.0470642	0.0022638587208472167
318.0	0.0470795	0.0022637402963025586
319.0	0.0470949	0.002263626888849838
320.0	0.0471103	0.002263518474623301
321.0	0.0471256	0.0022634154099998955
322.0	0.047141	0.002263317815581585
323.0	0.0471563	0.002263225810036638
324.0	0.0471716	0.002263139659349594
325.0	0.0471869	0.0022630594780131156
326.0	0.0472022	0.0022629855281908005
327.0	0.0472175	0.0022629178522272954
328.0	0.0472328	0.0022628567150228484
329.0	0.047248	0.0022628022388713064
330.0	0.0472633	0.002262754623953732
331.0	0.0472785	0.002262714076636506
332.0	0.0472938	0.0022626806682552437
333.0	0.047309	0.002262654694818455
334.0	0.0473242	0.002262636249194509
335.0	0.0473394	0.00226262550879371
336.0	0.0473546	0.0022626226653341907
337.0	0.0473698	0.002262627784067896
338.0	0.047385	0.00226264116039729
339.0	0.0474001	0.002262662894416443
340.0	0.0474153	0.0022626931047095176
341.0	0.0474304	0.0022627320006154057
342.0	0.0474456	0.0022627797401181134
343.0	0.0474607	0.0022628365015636893
344.0	0.0474758	0.002262902338612958
345.0	0.047491	0.0022629774692031284
346.0	0.0475061	0.002263061985081495
347.0	0.0475212	0.002263156069651405
348.0	0.0475363	0.002263259925572844
349.0	0.0475513	0.002263373623591341
350.0	0.0475664	0.002263497247950833
351.0	0.0475815	0.00226363104946367
352.0	0.0475965	0.002263775063257168
353.0	0.0476116	0.0022639294894693596
354.0	0.0476266	0.0022640943822643516
355.0	0.0476417	0.002264269962173238
356.0	0.0476567	0.002264456216599472
357.0	0.0476717	0.002264653379591675
358.0	0.0476868	0.0022648615275925803
359.0	0.0477018	0.00226508073739017
360.0	0.0477168	0.002265311170890436
361.0	0.0477318	0.002265552905310533
362.0	0.0477468	0.002265806014602529
363.0	0.0477618	0.0022660706581148337
364.0	0.0477768	0.00226634681246472
365.0	0.0477918	0.0022666347199573195
366.0	0.0478067	0.002266934344299366
367.0	0.0478217	0.002267245921179261
368.0	0.0478367	0.002267569300709682
369.0	0.0478516	0.0022679048025896053
370.0	0.0478666	0.002268252353488032
371.0	0.0478815	0.0022686120647162212
372.0	0.0478965	0.002268983937713089
373.0	0.0479114	0.0022693680647625225
374.0	0.0479263	0.002269764636364087
375.0	0.0479413	0.0022701735170882853
376.0	0.0479562	0.0022705948780055406
377.0	0.0479711	0.002271028775854898
378.0	0.047986	0.0022714751441439977
379.0	0.048001	0.0022719340136447617
380.0	0.0480159	0.002272405520602341
381.0	0.0480308	0.0022728896784454796
382.0	0.0480457	0.0022733864887572452
383.0	0.0480606	0.002273896062928338
384.0	0.0480755	0.00227441825936128
385.0	0.0480904	0.002274953041924381
386.0	0.0481053	0.0022755007440176758
387.0	0.0481202	0.002276061060647538
388.0	0.0481351	0.0022766340521587995
389.0	0.04815	0.002277219772461366
390.0	0.0481648	0.002277818268888235
391.0	0.0481797	0.0022784294449117786
392.0	0.0481946	0.0022790533284712746
393.0	0.0482095	0.0022796897994244733
394.0	0.0482244	0.0022803390086390657
395.0	0.0482392	0.0022810006726075283
396.0	0.0482541	0.002281675072457951
397.0	0.048269	0.0022823619018516755
398.0	0.0482839	0.00228306128376441
399.0	0.0482987	0.002283773035539214
400.0	0.0483136	0.0022844972686348296
401.0	0.0483285	0.0022852337807244133
402.0	0.0483434	0.002285982671483753
403.0	0.0483582	0.002286743718619119
404.0	0.0483731	0.0022875168467316248


==> anc/Fig8.txt <==
MU_I=0
m/T Ccse
0.	0.05066059182657017
0.01	0.05065951206644471
0.02	0.05065627297413247
0.03	0.050650875113754906
0.04	0.05064331942527711
0.05	0.050633607224152506
0.06	0.050621740200825174
0.07	0.050607720420090964
0.08	0.05059155032031723
0.09	0.05057323271252205
0.1	0.05055277077931343
0.11	0.05053016807368906
0.12	0.050505428517697765
0.13	0.05047855640096295
0.14	0.050449556379069845
0.15	0.050418433471816626
0.16	0.05038519306133142
0.17	0.0503498408900559
0.18	0.050312383058596956
0.19	0.05027282602344792
0.2	0.05023117659458063
0.21	0.05018744193291016
0.22	0.05014162954763357
0.23	0.05009374729344455
0.24	0.05004380336762588
0.25	0.04999180630702129
0.26	0.04993776498488885
0.27	0.049881688607637864
0.28	0.04982358671145134
0.29	0.0497634691587963
0.3	0.0497013461348237
0.31	0.049637228143661075
0.32	0.04957112600459911
0.33	0.04950305084817577
0.34	0.049433014112159314
0.35000000000000003	0.04936102753743341
0.36	0.04928710316378671
0.37	0.049211253325609286
0.38	0.049133490647498855
0.39	0.04905382803977935
0.4	0.04897227869393448
0.41000000000000003	0.04888885607795917
0.42	0.048803573931631705
0.43	0.04871644626170924
0.44	0.048627487337049705
0.45	0.04853671168366297
0.46	0.04844413407969403
0.47000000000000003	0.04834908536985004
0.48	0.048253633362713544
0.49	0.04815574102062621
0.5	0.04805610825934391
0.51	0.04795475104026839
0.52	0.04785168554557703
0.53	0.0477469281728145
0.54	0.04764049552944029
0.55	0.047532404427335494
0.56	0.04742267187727174
0.5700000000000001	0.047311315083345185
0.58	0.047198351437378834
0.59	0.04708379851329593
0.6	0.04696767406146774
0.61	0.04684999600303843
0.62	0.046730782424230115
0.63	0.046610051570631146
0.64	0.046487821841470454
0.65	0.04636411178388092
0.66	0.046238940087154665
0.67	0.04611232557699309
0.68	0.04598428720975474
0.6900000000000001	0.0458548440667034
0.7000000000000001	0.04572401534825965
0.71	0.04559182036825824
0.72	0.04545827854821449
0.73	0.04532340941160175
0.74	0.04518723257814321
0.75	0.04504976775812029
0.76	0.04491103474670035
0.77	0.04477105341828601
0.78	0.04462984372088887
0.79	0.04448742567052996
0.8	0.04434381934566911
0.81	0.0441990448816659
0.8200000000000001	0.04405312246527421
0.8300000000000001	0.0439060723291729
0.84	0.04375791474653449
0.85	0.043608670025634136
0.86	0.04345835850450116
0.87	0.043307000545614864
0.88	0.04315461653064672
0.89	0.04300122685525098
0.9	0.042846851923905485
0.91	0.04269151214480437
0.92	0.04253522792480462
0.93	0.04237801966442813
0.9400000000000001	0.04221990775292069
0.9500000000000001	0.04206091256336991
0.96	0.04190105444788307
0.97	0.04174035373282689
0.98	0.04157883071413024
0.99	0.04141650565265132
1.	0.041253398769610525
1.01	0.04108953024209033
1.02	0.040924920198603186
1.03	0.0407595887147288
1.04	0.04059355580882147
1.05	0.04042684143778901
1.06	0.04025946549294353
1.07	0.04009144779592565
1.08	0.039922808094702465
1.09	0.039753566059640165
1.1	0.03958374127965217
1.11	0.039413353258423246
1.12	0.039242421410710285
1.1300000000000001	0.039070965058720236
1.1400000000000001	0.03889900342856583
1.1500000000000001	0.03872655564679929
1.16	0.03855364073702466
1.17	0.03838027761658885
1.18	0.03820648509335189
1.19	0.03803228186253649
1.2	0.03785768650365713
1.21	0.03768271747752871
1.22	0.037507393123355146
1.23	0.03733173165589744
1.24	0.0371557511627218
1.25	0.03697946960152723
1.26	0.036802904797552896
1.27	0.0366260744410647
1.28	0.03644899608492154
1.29	0.03627168714222009
1.3	0.03609416488401878
1.31	0.035916446437140016
1.32	0.03573854877734687
1.33	0.03556048874612634
1.34	0.035382283020471667
1.35	0.03520394812984022
1.36	0.0350255004496283
1.37	0.03484695619943568
1.3800000000000001	0.034668331441405215
1.3900000000000001	0.03448964207863754
1.4000000000000001	0.034310903853679596
1.41	0.034132132347086674
1.42	0.033953342976057274
1.43	0.033774550993140064
1.44	0.03359577148501198
1.45	0.03341701937132728
1.46	0.033238309403636195
1.47	0.033059656164372654
1.48	0.032881074065910315
1.49	0.03270257734968598
1.5	0.03252418008538939
1.51	0.032345896170218984
1.52	0.032167739328202175
1.53	0.03198972310957957
1.54	0.031811860890252244
1.55	0.03163416587129089
1.56	0.03145665107850616
1.57	0.031279329362078945
1.58	0.031102213396249977
1.59	0.030925315679067505
1.6	0.03074864853219204
1.61	0.030572224100757443
1.62	0.030396054353286937
1.6300000000000001	0.030220151081663506
1.6400000000000001	0.030044525901153103
1.6500000000000001	0.02986919025048027
1.6600000000000001	0.029694155391954517
1.67	0.029519432411646875
1.68	0.0293450322196154
1.69	0.029170965550178535
1.7	0.028997242962235506
1.71	0.028823874839632387
1.72	0.028650871391573112
1.73	0.02847824265307414
1.74	0.028305998485461926
1.75	0.028134148576912012
1.76	0.027962702443028745
1.77	0.02779166942746461
1.78	0.027621058702578218
1.79	0.027450879270129683
1.8	0.02728113996201261
1.81	0.027111849441021612
1.82	0.02694301620165424
1.83	0.02677464857094648
1.84	0.026606754709340666
1.85	0.026439342611584926
1.86	0.026272420107663154
1.87	0.026105994863754475
1.8800000000000001	0.025940074383221316
1.8900000000000001	0.02577466600762505
1.9000000000000001	0.02560977691776834
1.9100000000000001	0.025445414134763155
1.92	0.025281584521123595
1.93	0.025118294781882586
1.94	0.02495555146573153
1.95	0.024793360966181986
1.96	0.024631729522748533
1.97	0.024470663222151925
1.98	0.024310167999541672
1.99	0.024150249639737126
2.	0.023990913778486386
2.0100000000000002	0.02383216590374202
2.02	0.023674011356952893
2.0300000000000002	0.0235164553343712
2.04	0.023359502888374094
2.05	0.023203158928798824
2.06	0.023047428224290945
2.07	0.02289231540366462
2.08	0.022737824957274288
2.09	0.022583961238397177
2.1	0.022430728464625543
2.11	0.022278130719268416
2.12	0.022126171952761738
2.13	0.021974855984086494
2.14	0.021824186502193966
2.15	0.021674167067437692
2.16	0.021524801113011246
2.17	0.021376091946391406
2.18	0.021228042750785853
2.19	0.02108065658658523
2.2	0.020933936392818465
2.21	0.020787884988611168
2.22	0.020642505074646284
2.23	0.020497799234626725
2.24	0.0203537699367391
2.25	0.020210419535118408
2.2600000000000002	0.020067750271312815
2.27	0.01992576427574834
2.2800000000000002	0.019784463569192643
2.29	0.01964385006421786
2.3000000000000003	0.019503925566661483
2.31	0.019364691777085476
2.32	0.019226150292232527
2.33	0.019088302606479576
2.34	0.018951150113287893
2.35	0.01881469410664935
2.36	0.01867893578252864
2.37	0.018543876240300832
2.38	0.018409516484184162
2.39	0.018275857424667526
2.4	0.018142899879932346
2.41	0.018010644577268586
2.42	0.01787909215448452
2.43	0.017748243161309865
2.44	0.01761809806079226
2.45	0.01748865723068637
2.46	0.01735992096483585
2.47	0.01723188947454737
2.48	0.017104562889956928
2.49	0.016977941261387845
2.5	0.016852024560700413
2.5100000000000002	0.016726812682632868
2.52	0.016602305446133538
2.5300000000000002	0.016478502595683835
2.54	0.016355403802612113
2.5500000000000003	0.016233008666397923
2.56	0.016111316715966707
2.57	0.015990327410974645
2.58	0.015870040143083523
2.59	0.01575045423722545
2.6	0.0156315689528573
2.61	0.015513383485204682
2.62	0.015395896966495397
2.63	0.015279108467182173
2.64	0.015163016997154555
2.65	0.015047621506939949
2.66	0.014932920888893565
2.67	0.014818913978377271
2.68	0.014705599554927232
2.69	0.014592976343410242
2.7	0.014481043015168655
2.71	0.014369798189153932
2.72	0.014259240433048595
2.73	0.014149368264376697
2.74	0.014040180151602568
2.75	0.013931674515217995
2.7600000000000002	0.01382384972881759
2.77	0.0137167041201625
2.7800000000000002	0.013610235972232234
2.79	0.013504443524264815
2.8000000000000003	0.01339932497278497
2.81	0.013294878472620574
2.82	0.013191102137907189
2.83	0.013087994043080777
2.84	0.01298555222385854
2.85	0.012883774678207869
2.86	0.012782659367303507
2.87	0.012682204216472788
2.88	0.012582407116129136
2.89	0.012483265922693675
2.9	0.012384778459505122
2.91	0.012286942517717857
2.92	0.01218975585718833
2.93	0.012093216207349674
2.94	0.011997321268074783
2.95	0.01190206871052764
2.96	0.01180745617800315
2.97	0.0117134812867554
2.98	0.011620141626814441
2.99	0.011527434762791623
3.	0.011435358234673555
3.0100000000000002	0.011343909558604733
3.02	0.01125308622765891
3.0300000000000002	0.01116288571259922
3.04	0.011073305462627187
3.0500000000000003	0.010984342906120645
3.06	0.01089599545136064
3.0700000000000003	0.010808260487247362
3.08	0.01072113538400526
3.09	0.01063461749387727
3.1	0.010548704151808374
3.11	0.01046339267611851
3.12	0.010378680369164821
3.13	0.010294564517993538
3.14	0.010211042394981303
3.15	0.010128111258466275
3.16	0.010045768353368886
3.17	0.00996401091180252
3.18	0.009882836153673982
3.19	0.00980224128727412
3.2	0.009722223509858366
3.21	0.009642780008217632
3.22	0.009563907959239277
3.23	0.009485604530458599
3.24	0.009407866880600645
3.25	0.009330692160112636
3.2600000000000002	0.009254077511686937
3.27	0.009178020070774834
3.2800000000000002	0.00910251696609103
3.29	0.009027565320109131
3.3000000000000003	0.008953162249548023
3.31	0.00887930486584944
3.3200000000000003	0.008805990275646634
3.33	0.008733215581224366
3.34	0.008660977880970262
3.35	0.0085892742698176
3.36	0.00851810183967969
3.37	0.008447457679875911
3.38	0.00837733887754947
3.39	0.008307742518076998
3.4	0.008238665685470145
3.41	0.00817010546276911
3.42	0.008102058932428408
3.43	0.008034523176694744
3.44	0.007967495277977308
3.45	0.007900972319210385
3.46	0.007834951384208566
3.47	0.0077694295580144354
3.48	0.007704403927239085
3.49	0.0076398715803952895
3.5	0.007575829608223634
3.5100000000000002	0.007512275104011574
3.52	0.00744920516390558
3.5300000000000002	0.007386616887216382
3.54	0.007324507376717545
3.5500000000000003	0.007262873738937278
3.56	0.007201713084443739
3.5700000000000003	0.007141022528123806
3.58	0.007080799189455497
3.59	0.007021040192774022
3.6	0.006961742667531664
3.61	0.006902903748551515
3.62	0.006844520576275122
3.63	0.006786590297004246
3.64	0.0067291100631366885
3.65	0.0066720770333963475
3.66	0.006615488373057573
3.67	0.006559341254163905
3.68	0.006503632855741248
3.69	0.006448360364005636
3.7	0.006393520972565576
3.71	0.006339111882619138
3.72	0.0062851303031458035
3.73	0.0062315734510932225
3.74	0.006178438551558872
3.75	0.0061257228379667855
3.7600000000000002	0.006073423552239344
3.77	0.006021537944964305
3.7800000000000002	0.005970063275557029
3.79	0.005918996812418087
3.8000000000000003	0.005868335833086251
3.81	0.005818077624386992
3.8200000000000003	0.005768219482576501
3.83	0.0057187587134813825
3.84	0.005669692632634006
3.85	0.005621018565403674
3.86	0.005572733847123598
3.87	0.005524835823213813
3.88	0.005477321849300067
3.89	0.0054301892913287495
3.9	0.005383435525677966
3.91	0.005337057939264769
3.92	0.005291053929648675
3.93	0.005245420905131448
3.94	0.005200156284853322
3.95	0.005155257498885637
3.96	0.005110721988319981
3.97	0.0050665472053539155
3.98	0.005022730613373339
3.99	0.004979269687031521
4.	0.004936161912324915
4.01	0.004893404786665768
4.0200000000000005	0.004850995818951604
4.03	0.0048089325296316555
4.04	0.00476721245077025
4.05	0.00472583312610726
4.0600000000000005	0.004684792111115658
4.07	0.004644086973056213
4.08	0.004603715291029392
4.09	0.00456367465602454
4.1	0.004523962670966355
4.11	0.004484576950758753
4.12	0.004445515122326139
4.13	0.00440677482465213
4.14	0.004368353708815835
4.15	0.0043302494380256734
4.16	0.004292459687650832
4.17	0.004254982145250372
4.18	0.004217814510600041
4.19	0.004180954495716884
4.2	0.00414439982488163
4.21	0.004108148234658909
4.22	0.004072197473915427
4.23	0.004036545303836021
4.24	0.004001189497937739
4.25	0.00396612784208191
4.26	0.003931358134484322
4.2700000000000005	0.003896878185723471
4.28	0.0038626858187470114
4.29	0.0038287788688763304
4.3	0.0037951551838094166
4.3100000000000005	0.003761812623621964
4.32	0.0037287490607668047
4.33	0.0036959623800716605
4.34	0.0036634504787353113
4.3500000000000005	0.003631211266322169
4.36	0.0035992426647553097
4.37	0.003567542608307993
4.38	0.0035361090435937267
4.39	0.0035049399295548765
4.4	0.003474033237449884
4.41	0.003443386950839114
4.42	0.00341299906556935
4.43	0.003382867589757011
4.44	0.003352990543770069
4.45	0.003323365960208756
4.46	0.0032939918838850242
4.47	0.003264866371800854
4.48	0.0032359874931254017
4.49	0.003207353329171032
4.5	0.003178961973368242
4.51	0.0031508115312395423
4.5200000000000005	0.003122900120372293
4.53	0.003095225870390534
4.54	0.0030677869229258172
4.55	0.0030405814315871164
4.5600000000000005	0.0030136075619297776
4.57	0.00298686349142359
4.58	0.0029603474094199523
4.59	0.0029340575171182123
4.6000000000000005	0.0029079920275311534
4.61	0.0028821491654497083
4.62	0.002856527167406848
4.63	0.0028311242816407437
4.64	0.0028059387680571843
4.65	0.00278096889819127
4.66	0.0027562129551684366
4.67	0.002731669233664775
4.68	0.0027073360398667287
4.69	0.0026832116914301545
4.7	0.002659294517438771
4.71	0.002635582858362016
4.72	0.0026120750660123377
4.73	0.002588769503501932
4.74	0.002565664545198966
4.75	0.0025427585766832493
4.76	0.00252004999470145
4.7700000000000005	0.0024975372071218103
4.78	0.002475218632888417
4.79	0.002453092701975005
4.8	0.0024311578553383607
4.8100000000000005	0.0024094125448713
4.82	0.002387855233355265
4.83	0.0023664843944125194
4.84	0.0023452985124580105
4.8500000000000005	0.0023242960826508627
4.86	0.0023034756108455496
4.87	0.00228283561354274
4.88	0.002262374617839848
4.89	0.0022420911613812884
4.9	0.0022219837923084535
4.91	0.0022020510692094476
4.92	0.0021822915610685326
4.93	0.002162703847215378
4.94	0.0021432865172740646
4.95	0.0021240381711118846
4.96	0.0021049574187879333
4.97	0.002086042880501529
4.98	0.002067293186540439
4.99	0.0020487069772289583
5.	0.0020302829028758245
5.01	0.002012019623721986
5.0200000000000005	0.0019939158098882543
5.03	0.001975970141322822
5.04	0.0019581813077486723
5.05	0.0019405480086108894
5.0600000000000005	0.0019230689530238734
5.07	0.0019057428597184837
5.08	0.0018885684569890937
5.09	0.0018715444826405958
5.1000000000000005	0.001854669683935343
5.11	0.0018379428175400556
5.12	0.0018213626494726746
5.13	0.0018049279550491997
5.14	0.0017886375188305014
5.15	0.0017724901345691167
5.16	0.0017564846051560522
5.17	0.0017406197425675705
5.18	0.0017248943678120012
5.19	0.0017093073108765632
5.2	0.001693857410674218
5.21	0.0016785435149905385
5.22	0.001663364480430631
5.23	0.0016483191723660928
5.24	0.0016334064648820294
5.25	0.001618625240724113
5.26	0.0016039743912457179
5.2700000000000005	0.0015894528163551164
5.28	0.001575059424462763
5.29	0.0015607931324286338
5.3	0.0015466528655096764
5.3100000000000005	0.001532637557307335
5.32	0.0015187461497151828
5.33	0.0015049775928666436
5.34	0.0014913308450828313
5.3500000000000005	0.0014778048728204898
5.36	0.0014643986506200617
5.37	0.0014511111610538599
5.38	0.0014379413946743788
5.39	0.001424888349962727
5.4	0.0014119510332771946
5.41	0.001399128458801957
5.42	0.001386419648495921
5.43	0.0013738236320417125
5.44	0.0013613394467948162
5.45	0.0013489661377328699
5.46	0.001336702757405103
5.47	0.001324548365881945
5.48	0.001312502030704795
5.49	0.0013005628268359507
5.5	0.0012887298366087113
5.51	0.0012770021496776487
5.5200000000000005	0.0012653788629690525
5.53	0.0012538590806315604
5.54	0.001242441913986954
5.55	0.0012311264814811476
5.5600000000000005	0.0012199119086353598
5.57	0.0012087973279974733
5.58	0.0011977818790935768
5.59	0.0011868647083797125
5.6000000000000005	0.0011760449691938016
5.61	0.0011653218217077838
5.62	0.0011546944328799382
5.63	0.0011441619764074142
5.64	0.001133723632678963
5.65	0.0011233785887278705
5.66	0.0011131260381850995
5.67	0.001102965181232636
5.68	0.0010928952245570407
5.69	0.0010829153813032243
5.7	0.0010730248710284173
5.71	0.0010632229196563662
5.72	0.0010535087594317363
5.73	0.0010438816288747335
5.74	0.001034340772735945
5.75	0.001024885441951392
5.76	0.0010155148935978076
5.7700000000000005	0.0010062283908481302
5.78	0.000997025202927223
5.79	0.0009879046050678096
5.8	0.0009788658784666356
5.8100000000000005	0.0009699083102408572
5.82	0.0009610311933846466
5.83	0.0009522338267260283
5.84	0.0009435155148839385
5.8500000000000005	0.000934875568225512
5.86	0.0009263133028235983
5.87	0.0009178280404144976
5.88	0.0009094191083559345
5.89	0.0009010858395852502
5.9	0.0008928275725778326
5.91	0.0008846436513057696
5.92	0.0008765334251967321
5.93	0.000868496249093088
5.94	0.0008605314832112456
5.95	0.0008526384931012302
5.96	0.0008448166496064809
5.97	0.000837065328823889
5.98	0.0008293839120640603
5.99	0.0008217717858118107
6.	0.0008142283416868894
6.01	0.0008067529764049311
6.0200000000000005	0.0007993450917386459
6.03	0.0007920040944792308
6.04	0.0007847293963980149
6.05	0.0007775204142083351
6.0600000000000005	0.0007703765695276397
6.07	0.0007632972888398234
6.08	0.0007562820034577878
6.09	0.0007493301494862351
6.1000000000000005	0.000742441167784687
6.11	0.0007356145039307369
6.12	0.0007288496081835211
6.13	0.0007221459354474263
6.140000000000001	0.000715502945236021
6.15	0.0007089201016362129
6.16	0.0007023968732726327
6.17	0.0006959327332722447
6.18	0.0006895271592291829
6.19	0.0006831796331698108
6.2	0.0006768896415180075
6.21	0.0006706566750606745
6.22	0.0006644802289134676
6.23	0.0006583598024867523
6.24	0.0006522948994517818
6.25	0.0006462850277070922
6.26	0.0006403296993451223
6.2700000000000005	0.0006344284306190525
6.28	0.0006285807419098654
6.29	0.0006227861576936194
6.3	0.0006170442065089479
6.3100000000000005	0.0006113544209247686
6.32	0.0006057163375082171
6.33	0.0006001294967927891
6.34	0.0005945934432467037
6.3500000000000005	0.000589107725241476
6.36	0.0005836718950207099
6.37	0.0005782855086690963
6.38	0.0005729481260816296
6.390000000000001	0.000567659310933032
6.4	0.0005624186306473892
6.41	0.0005572256563679977
6.42	0.0005520799629274161
6.43	0.0005469811288177308
6.44	0.0005419287361610219
6.45	0.0005369223706800443
6.46	0.0005319616216691019
6.47	0.0005270460819651394
6.48	0.0005221753479190276
6.49	0.0005173490193670595
6.5	0.0005125666996026384
6.51	0.0005078279953481784
6.5200000000000005	0.0005031325167271961
6.53	0.0004984798772366052
6.54	0.0004938696937192088
6.55	0.0004893015863363883
6.5600000000000005	0.00048477517854098875
6.57	0.00048029009705040143
6.58	0.00047584597181983714
6.59	0.00047144243601579457
6.6000000000000005	0.0004670791259897241
6.61	0.0004627556812518792
6.62	0.0004584717444453581
6.63	0.00045422696132033975
6.640000000000001	0.0004500209807085017
6.65	0.0004458534544976332
6.66	0.000441724037606428
6.67	0.00043763238795946666
6.68	0.0004335781664623828
6.69	0.00042956103697721254
6.7	0.0004255806662979285
6.71	0.00042163672412615175
6.72	0.0004177288830470486
6.73	0.0004138568185054037
6.74	0.0004100202087818765
6.75	0.0004062187349694291
6.76	0.00040245208094993597
6.7700000000000005	0.00039871993337096674
6.78	0.000395021981622747
6.79	0.0003913579178152868
6.8	0.0003877274367556894
6.8100000000000005	0.0003841302359256242
6.82	0.0003805660154589786
6.83	0.0003770344781196717
6.84	0.00037353532927964146
6.8500000000000005	0.00037006827689699804
6.86	0.0003666330314943466
6.87	0.0003632293061372703
6.88	0.0003598568164129827
6.890000000000001	0.00035651528040914313
6.9	0.0003532044186928337
6.91	0.00034992395428969883
6.92	0.0003466736126632446
6.93	0.00034345312169430006
6.94	0.0003402622116606343
6.95	0.0003371006152167347
6.96	0.00033396806737373856
6.97	0.0003308643054795242
6.98	0.0003277890691989526
6.99	0.00032474210049426774
7.	0.0003217231436056459
7.01	0.0003187319450318987
7.0200000000000005	0.00031576825351132675
7.03	0.0003128318200027244
7.04	0.00030992239766653004
7.05	0.0003070397418461295
7.0600000000000005	0.00030418361004930136
7.07	0.0003013537619298132
7.08	0.0002985499592691583
7.09	0.0002957719659584408
7.1000000000000005	0.00029301954798040015
7.11	0.00029029247339158276
7.12	0.0002875905123046487
7.13	0.0002849134368708247
7.140000000000001	0.0002822610212624926
7.15	0.0002796330416559194
7.16	0.0002770292762141213
7.17	0.0002744495050698677
7.18	0.00027189351030881923
7.19	0.0002693610759528011
7.2	0.0002668519879432103
7.21	0.00026436603412455505
7.22	0.000261903004228127
7.23	0.0002594626898558051
7.24	0.00025704488446398843
7.25	0.00025464938334765887
7.26	0.0002522759836245729
7.2700000000000005	0.0002499244842195791
7.28	0.0002475946858490652
7.29	0.0002452863910055274
7.3	0.00024299940394226718
7.3100000000000005	0.00024073353065821109
7.32	0.00023848857888285414
7.33	0.0002362643580613239
7.34	0.00023406067933956807
7.3500000000000005	0.00023187735554966102
7.36	0.00022971420119523127
7.37	0.00022757103243700575
7.38	0.00022544766707847426
7.390000000000001	0.00022334392455166912
7.4	0.00022125962590306285
7.41	0.00021919459377957933
7.42	0.00021714865241472087
7.43	0.00021512162761480846
7.44	0.00021311334674533486
7.45	0.00021112363871743093
7.46	0.00020915233397444052
7.47	0.00020719926447860891
7.48	0.00020526426369787843
7.49	0.0002033471665927951
7.5	0.00020144780960352064
7.51	0.0001995660306369542
7.5200000000000005	0.000197701669053959
7.53	0.0001958545656566956
7.54	0.00019402456267605868
7.55	0.00019221150375921912
7.5600000000000005	0.0001904152339572689
7.57	0.00018863559971296886
7.58	0.00018687244884859738
7.59	0.0001851256305539006
7.6000000000000005	0.00018339499537414343
7.61	0.0001816803951982589
7.62	0.00017998168324709682
7.63	0.0001782987140617706
7.640000000000001	0.0001766313434921006
7.65	0.00017497942868515573
7.66	0.00017334282807388756
7.67	0.0001717214013658631
7.68	0.00017011500953208915
7.69	0.00016852351479593224
7.7	0.0001669467806221299
7.71	0.00016538467170589487
7.72	0.00016383705396211048
7.73	0.0001623037945146172
7.74	0.0001607847616855889
7.75	0.00015927982498499817
7.76	0.0001577888551001713
7.7700000000000005	0.0001563117238854298
7.78	0.000154848304351821
7.79	0.0001533984706569334
7.8	0.00015196209809479946
7.8100000000000005	0.0001505390630858827
7.82	0.00014912924316715047
7.83	0.0001477325169822294
7.84	0.00014634876427164483
7.8500000000000005	0.0001449778658631431
7.86	0.00014361970366209576
7.87	0.00014227416064198443
7.88	0.00014094112083496728
7.890000000000001	0.00013962046932252525
7.9	0.00013831209222618795
7.91	0.0001370158766983374
7.92	0.0001357317109130916
7.930000000000001	0.0001344594840572642
7.94	0.00013319908632140266
7.95	0.00013195040889090075
7.96	0.0001307133439371887
7.97	0.00012948778460899793
7.98	0.00012827362502369945
7.99	0.00012707076025871784
8.	0.00012587908634301698

MU_I=+-2pi/3
m/T Ccse
0.	0.050660591818467875
0.01	0.05064655662930825
0.02	0.05060447380607143
0.03	0.050534411503808316
0.04	0.050436483055814635
0.05	0.05031084658756025
0.06	0.050157704479400475
0.07	0.04997730268124459
0.08	0.04976992988321335
0.09	0.049535916547138285
0.1	0.049275633804531885
0.11	0.04898949222738376
0.12	0.04867794047880853
0.13	0.0483414638511787
0.14	0.04798058269991865
0.15	0.04759585078160816
0.16	0.04718785350544367
0.17	0.04675720610743187
0.18	0.04630455175693845
0.19	0.04583055960539067
0.2	0.045335922787029505
0.21	0.044821356381632343
0.22	0.044287595349079466
0.23	0.04373539244552173
0.24	0.043165516130723364
0.25	0.04257874847591111
0.26	0.04197588308115803
0.27	0.04135772301097791
0.28	0.04072507875640398
0.29	0.04007876623138303
0.3	0.03941960481083723
0.31	0.03874841541723556
0.32	0.038066018661983024
0.33	0.03737323304738215
0.34	0.0366708732343543
0.35000000000000003	0.03595974838053309
0.36	0.03524066055276477
0.37	0.03451440321747381
0.38	0.03378175981178301
0.39	0.033043502397718416
0.4	0.03230039040128538
0.41000000000000003	0.0315531694376766
0.42	0.030802570223367562
0.43	0.030049307575374634
0.44	0.029294079497496083
0.45	0.028537566352929426
0.46	0.02778043012495381
0.47000000000000003	0.02702331374549523
0.48	0.026266840546197906
0.49	0.025511613736283224
0.5	0.02475821599844996
0.51	0.02400720914427331
0.52	0.02325913384765506
0.53	0.022514509434876203
0.54	0.021773833767890174
0.55	0.02103758316205294
0.56	0.02030621239078746
0.5700000000000001	0.01958015471777621
0.58	0.018859822009503674
0.59	0.018145604884549138
0.6	0.01743787291228521
0.61	0.016736974854900652
0.62	0.016043238952002596
0.63	0.015356973228742377
0.64	0.014678465863567925
0.65	0.014007985559947637
0.66	0.01334578195834763
0.67	0.012692086069726228
0.68	0.012047110730290769
0.6900000000000001	0.011411051074749429
0.7000000000000001	0.010784085025409866
0.71	0.010166373794599113
0.72	0.009558062398005248
0.73	0.008959280176669639
0.74	0.008370141325487523
0.75	0.007790745426204135
0.76	0.007221177983022402
0.77	0.006661510959065724
0.78	0.006111803312064781
0.79	0.005572101527760466
0.8	0.0050424401496349585
0.81	0.004522842303699609
0.8200000000000001	0.004013320217181138
0.8300000000000001	0.0035138757300564624
0.84	0.003024500798490848
0.85	0.002545177989334215
0.86	0.002075880964925664
0.87	0.0016165749575470676
0.88	0.0011672172329524504
0.89	0.0007277575424809255
0.9	0.00029813856333717973
0.91	-0.0001217036733038284
0.92	-0.0005318393666462855
0.93	-0.0009323445432909781
0.9400000000000001	-0.0013233006670774498
0.9500000000000001	-0.0017047942618547956
0.96	-0.0020769165472332932
0.97	-0.0024397630873259604
0.98	-0.0027934334524461406
0.99	-0.0031380308936896735
1.	-0.0034736620302960102
1.01	-0.003800436549651405
1.02	-0.004118466919769747
1.03	-0.004427868114061675
1.04	-0.004728757348180798
1.05	-0.005021253828716533
1.06	-0.005305478513486409
1.07	-0.005581553883166226
1.08	-0.0058496037239843595
1.09	-0.006109752921196234
1.1	-0.006362127263046789
1.11	-0.006606853254922181
1.12	-0.006844057943387118
1.1300000000000001	-0.007073868749800577
1.1400000000000001	-0.007296413313200741
1.1500000000000001	-0.007511819342149019
1.16	-0.007720214475223209
1.17	-0.007921726149851151
1.18	-0.008116481479178346
1.19	-0.00830460713666592
1.2	-0.008486229248119155
1.21	-0.008661473290850819
1.22	-0.008830463999688811
1.23	-0.008993325279542679
1.24	-0.009150180124249455
1.25	-0.009301150541425588
1.26	-0.009446357483057962
1.27	-0.009585920781573883
1.28	-0.009719959091139048
1.29	-0.009848589833923437
1.3	-0.00997192915113142
1.31	-0.01009009185851672
1.32	-0.01020319140619414
1.33	-0.01031133984251637
1.34	-0.010414647781808712
1.35	-0.010513224375759328
1.36	-0.010607177288270011
1.37	-0.010696612673579487
1.3800000000000001	-0.01078163515747848
1.3900000000000001	-0.010862347821442688
1.4000000000000001	-0.010938852189516686
1.41	-0.011011248217788499
1.42	-0.01107963428630124
1.43	-0.011144107193254496
1.44	-0.011204762151354629
1.45	-0.011261692786179134
1.46	-0.011314991136426164
1.47	-0.011364747655926224
1.48	-0.011411051217298549
1.49	-0.011453989117140127
1.5	-0.01149364708264069
1.51	-0.011530109279521993
1.52	-0.01156345832120466
1.53	-0.011593775279110664
1.54	-0.011621139694014002
1.55	-0.011645629588356658
1.56	-0.011667321479451074
1.57	-0.011686290393494503
1.58	-0.011702609880324576
1.59	-0.011716352028849051
1.6	-0.011727587483086487
1.61	-0.011736385458757936
1.62	-0.011742813760373135
1.6300000000000001	-0.011746938798757805
1.6400000000000001	-0.011748825608971742
1.6500000000000001	-0.011748537868570302
1.6600000000000001	-0.011746137916164596
1.67	-0.011741686770238461
1.68	-0.011735244148182701
1.69	-0.01172686848550957
1.7	-0.011716616955212783
1.71	-0.011704545487240457
1.72	-0.011690708788050555
1.73	-0.011675160360220321
1.74	-0.01165795252208314
1.75	-0.01163913642736798
1.76	-0.011618762084818391
1.77	-0.011596878377769494
1.78	-0.011573533083663082
1.79	-0.011548772893482296
1.8	-0.011522643431088785
1.81	-0.011495189272446539
1.82	-0.011466453964717795
1.83	-0.011436480045217669
1.84	-0.011405309060215137
1.85	-0.01137298158356915
1.86	-0.011339537235189647
1.87	-0.01130501469931403
1.8800000000000001	-0.01126945174259071
1.8900000000000001	-0.0112328852319621
1.9000000000000001	-0.011195351152340102
1.9100000000000001	-0.011156884624068057
1.92	-0.011117519920163691
1.93	-0.011077290483338212
1.94	-0.011036228942787456
1.95	-0.010994367130751413
1.96	-0.010951736098839081
1.97	-0.010908366134116047
1.98	-0.010864286774952733
1.99	-0.010819526826631521
2.	-0.010774114376711674
2.0100000000000002	-0.010728076810151005
2.02	-0.01068144082418385
2.0300000000000002	-0.01063423244295514
2.04	-0.010586477031910678
2.05	-0.010538199311944026
2.06	-0.010489423373300655
2.07	-0.010440172689240274
2.08	-0.01039047012945847
2.09	-0.010340337973269024
2.1	-0.010289797922548385
2.11	-0.010238871114444083
2.12	-0.01018757813384888
2.13	-0.010135939025642792
2.14	-0.010083973306704967
2.15	-0.01003169997769791
2.16	-0.009979137534626235
2.17	-0.009926303980172599
2.18	-0.00987321683481329
2.19	-0.009819893147716205
2.2	-0.009766349507423862
2.21	-0.009712602052324305
2.22	-0.009658666480912742
2.23	-0.009604558061846796
2.24	-0.009550291643798248
2.25	-0.009495881665104343
2.2600000000000002	-0.009441342163221586
2.27	-0.00938668678398504
2.2800000000000002	-0.00933192879067618
2.29	-0.009277081072902356
2.3000000000000003	-0.009222156155290838
2.31	-0.009167166206000646
2.32	-0.009112123045055024
2.33	-0.009057038152497766
2.34	-0.009001922676376348
2.35	-0.008946787440554884
2.36	-0.008891642952359995
2.37	-0.008836499410062463
2.38	-0.008781366710197773
2.39	-0.008726254454728402
2.4	-0.008671171958050809
2.41	-0.008616128253850048
2.42	-0.008561132101804866
2.43	-0.008506191994146123
2.44	-0.008451316162071332
2.45	-0.00839651258201819
2.46	-0.008341788981799717
2.47	-0.00828715284660383
2.48	-0.008232611424859983
2.49	-0.00817817173397554
2.5	-0.00812384056594446
2.5100000000000002	-0.008069624492830937
2.52	-0.008015529872130415
2.5300000000000002	-0.007961562852010625
2.54	-0.007907729376434981
2.5500000000000003	-0.007854035190170802
2.56	-0.007800485843684803
2.57	-0.0077470866979280715
2.58	-0.0076938429290129735
2.59	-0.007640759532784186
2.6	-0.007587841329286059
2.61	-0.007535092967128613
2.62	-0.0074825189277541795
2.63	-0.007430123529606931
2.64	-0.0073779109322072755
2.65	-0.007325885140133266
2.66	-0.007274050006910882
2.67	-0.007222409238815303
2.68	-0.007170966398584993
2.69	-0.007119724909050544
2.7	-0.0070686880566801094
2.71	-0.0070178589950432675
2.72	-0.006967240748195077
2.73	-0.006916836213982098
2.74	-0.006866648167272079
2.75	-0.00681667926310901
2.7600000000000002	-0.006766932039795148
2.77	-0.006717408921901703
2.7800000000000002	-0.006668112223209673
2.79	-0.006619044149582478
2.8000000000000003	-0.006570206801771813
2.81	-0.006521602178158304
2.82	-0.0064732321774283366
2.83	-0.00642509860118854
2.84	-0.006377203156519297
2.85	-0.006329547458468668
2.86	-0.00628213303248803
2.87	-0.00623496131681078
2.88	-0.006188033664775367
2.89	-0.0061413513470939055
2.9	-0.006094915554067592
2.91	-0.00604872739775015
2.92	-0.006002787914060457
2.93	-0.005957098064845495
2.94	-0.005911658739894799
2.95	-0.005866470758907421
2.96	-0.005821534873412583
2.97	-0.005776851768644977
2.98	-0.005732422065375838
2.99	-0.005688246321700682
3.	-0.00564432503478483
3.0100000000000002	-0.005600658642567546
3.02	-0.00555724752542584
3.0300000000000002	-0.005514092007798779
3.04	-0.005471192359773266
3.0500000000000003	-0.005428548798632116
3.06	-0.005386161490365338
3.0700000000000003	-0.005344030551145402
3.08	-0.0053021560487674126
3.09	-0.005260538004054861
3.1	-0.005219176392231871
3.11	-0.005178071144262633
3.12	-0.005137222148158757
3.13	-0.005096629250255392
3.14	-0.005056292256456676
3.15	-0.0050162109334513484
3.16	-0.004976385009899122
3.17	-0.004936814177588566
3.18	-0.004897498092567035
3.19	-0.0048584363762434486
3.2	-0.004819628616464387
3.21	-0.0047810743685642145
3.22	-0.004742773156389786
3.23	-0.004704724473300353
3.24	-0.0046669277831431835
3.25	-0.004629382521205525
3.2600000000000002	-0.004592088095143393
3.27	-0.004555043885887756
3.2800000000000002	-0.004518249248528622
3.29	-0.0044817035131775335
3.3000000000000003	-0.0044454059858089765
3.31	-0.004409355949081193
3.3200000000000003	-0.0043735526631368355
3.33	-0.004337995366383983
3.34	-0.004302683276257932
3.35	-0.0042676155899642075
3.36	-0.004232791485203247
3.37	-0.004198210120877157
3.38	-0.004163870637778992
3.39	-0.004129772159264869
3.4	-0.004095913791909465
3.41	-0.004062294626145113
3.42	-0.004028913736885007
3.43	-0.003995770184130794
3.44	-0.003962863013564975
3.45	-0.003930191257128417
3.46	-0.0038977539335833594
3.47	-0.0038655500490622197
3.48	-0.0038335785976025367
3.49	-0.003801838561668388
3.5	-0.00377032891265856
3.5100000000000002	-0.003739048611401801
3.52	-0.0037079966086394625
3.5300000000000002	-0.0036771718454957827
3.54	-0.003646573253936144
3.5500000000000003	-0.003616199757213552
3.56	-0.003586050270303619
3.5700000000000003	-0.0035561237003283045
3.58	-0.0035264189469687165
3.59	-0.003496934902867145
3.6	-0.0034676704540186755
3.61	-0.0034386244801525466
3.62	-0.0034097958551035177
3.63	-0.003381183447173491
3.64	-0.0033527861194835896
3.65	-0.003324602730316931
3.66	-0.0032966321334522903
3.67	-0.003268873178488905
3.68	-0.003241324711162569
3.69	-0.003213985573653273
3.7	-0.0031868546048845555
3.71	-0.003159930640814768
3.72	-0.003133212514720431
3.73	-0.003106699057471894
3.74	-0.003080389097801438
3.75	-0.0030542814625640242
3.7600000000000002	-0.003028374976990856
3.77	-0.003002668464935924
3.7800000000000002	-0.0029771607491156683
3.79	-0.0029518506513419775
3.8000000000000003	-0.002926736992748613
3.81	-0.00290181859401127
3.8200000000000003	-0.002877094275561376
3.83	-0.0028525628577938163
3.84	-0.002828223161268694
3.85	-0.0028040740069072813
3.86	-0.002780114216182303
3.87	-0.002756342611302664
3.88	-0.002732758015392779
3.89	-0.0027093592526666044
3.9	-0.002686145148596522
3.91	-0.0026631145300771695
3.92	-0.002640266225584365
3.93	-0.0026175990653292155
3.94	-0.002595111881407541
3.95	-0.0025728035079447186
3.96	-0.002550672781236048
3.97	-0.002528718539882759
3.98	-0.0025069396249237583
3.99	-0.0024853348799632
4.	-0.002463903151294014
4.01	-0.0024426432880174562
4.0200000000000005	-0.002421554142158784
4.03	-0.002400634568779175
4.04	-0.0023798834260839283
4.05	-0.0023592995755270765
4.0600000000000005	-0.0023388818819125015
4.07	-0.00231862921349159
4.08	-0.0022985404420575633
4.09	-0.0022786144430365298
4.1	-0.002258850095575354
4.11	-0.0022392462826264126
4.12	-0.0022198018910293167
4.13	-0.002200515811589663
4.14	-0.0021813869391549036
4.15	-0.002162414172687393
4.16	-0.002143596415334683
4.17	-0.0021249325744971234
4.18	-0.0021064215618928623
4.19	-0.002088062293620271
4.2	-0.0020698536902178937
4.21	-0.0020517946767219515
4.22	-0.002033884182721485
4.23	-0.0020161211424111793
4.24	-0.0019985044946419345
4.25	-0.001981033182969237
4.26	-0.001963706155699382
4.2700000000000005	-0.001946522365933609
4.28	-0.0019294807716101997
4.29	-0.001912580335544576
4.3	-0.0018958200254674735
4.3100000000000005	-0.0018791988140612144
4.32	-0.0018627156789941487
4.33	-0.0018463696029532857
4.34	-0.0018301595736751886
4.3500000000000005	-0.0018140845839751604
4.36	-0.0017981436317747626
4.37	-0.001782335720127718
4.38	-0.0017666598572442386
4.39	-0.0017511150565138113
4.4	-0.0017357003365264865
4.41	-0.001720414721092718
4.42	-0.001705257239261762
4.43	-0.0016902269253387136
4.44	-0.0016753228189001813
4.45	-0.0016605439648086633
4.46	-0.001645889413225628
4.47	-0.0016313582196233667
4.48	-0.0016169494447956306
4.49	-0.0016026621548670917
4.5	-0.0015884954213016512
4.51	-0.0015744483209096383
4.5200000000000005	-0.0015605199358539213
4.53	-0.0015467093536549695
4.54	-0.0015330156671948714
4.55	-0.0015194379747203734
4.5600000000000005	-0.001505975379844934
4.57	-0.0014926269915498441
4.58	-0.0014793919241844148
4.59	-0.0014662692974652873
4.6000000000000005	-0.0014532582364748675
4.61	-0.0014403578716589225
4.62	-0.0014275673388233524
4.63	-0.0014148857791301715
4.64	-0.0014023123390927157
4.65	-0.0013898461705701011
4.66	-0.0013774864307609538
4.67	-0.001365232282196428
4.68	-0.001353082892732547
4.69	-0.001341037435541872
4.7	-0.0013290950891045308
4.71	-0.0013172550371986127
4.72	-0.0013055164688899612
4.73	-0.001293878578521379
4.74	-0.0012823405657012637
4.75	-0.001270901635291681
4.76	-0.0012595609973959172
4.7700000000000005	-0.0012483178673454998
4.78	-0.0012371714656867288
4.79	-0.001226121018166708
4.8	-0.0012151657557189196
4.8100000000000005	-0.0012043049144483346
4.82	-0.0011935377356160938
4.83	-0.0011828634656237491
4.84	-0.001172281355997109
4.8500000000000005	-0.0011617906633696771
4.86	-0.001151390649465719
4.87	-0.0011410805810829429
4.88	-0.0011308597300748416
4.89	-0.0011207273733326794
4.9	-0.00111068279276715
4.91	-0.0011007252752897228
4.92	-0.0010908541127936636
4.93	-0.001081068602134784
4.94	-0.0010713680451118852
4.95	-0.0010617517484469434
4.96	-0.00105221902376502
4.97	-0.0010427691875739306
4.98	-0.0010334015612436655
4.99	-0.0010241154709855805
5.	-0.001014910247831366
5.01	-0.001005785227611802
5.0200000000000005	-0.0009967397509353102
5.03	-0.0009877731631663161
5.04	-0.0009788848144034166
5.05	-0.0009700740594573814
5.0600000000000005	-0.0009613402578289747
5.07	-0.0009526827736866322
5.08	-0.000944100975843969
5.09	-0.0009355942377371546
5.1000000000000005	-0.0009271619374021469
5.11	-0.000918803457451801
5.12	-0.0009105181850528477
5.13	-0.0009023055119027673
5.14	-0.0008941648342065478
5.15	-0.000886095552653344
5.16	-0.0008780970723930475
5.17	-0.0008701688030127563
5.18	-0.000862310158513174
5.19	-0.0008545205572849249
5.2	-0.0008467994220848078
5.21	-0.0008391461800119728
5.22	-0.00083156026248405
5.23	-0.00082404110521322
5.24	-0.0008165881481822413
5.25	-0.0008092008356204236
5.26	-0.000801878615979578
5.2700000000000005	-0.0007946209419099213
5.28	-0.0007874272702359629
5.29	-0.0007802970619323595
5.3	-0.0007732297820997561
5.3100000000000005	-0.0007662248999406107
5.32	-0.0007592818887350094
5.33	-0.0007524002258164743
5.34	-0.0007455793925477705
5.3500000000000005	-0.0007388188742967145
5.36	-0.00073211816041199
5.37	-0.0007254767441989692
5.38	-0.0007188941228955517
5.39	-0.0007123697976480174
5.4	-0.0007059032734868999
5.41	-0.0006994940593028868
5.42	-0.0006931416678227381
5.43	-0.0006868456155852447
5.44	-0.0006806054229172124
5.45	-0.000674420613909487
5.46	-0.0006682907163930107
5.47	-0.00066221526191493
5.48	-0.0006561937857147385
5.49	-0.0006502258267004744
5.5	-0.0006443109274249597
5.51	-0.0006384486340620973
5.5200000000000005	-0.0006326384963832199
5.53	-0.0006268800677334973
5.54	-0.0006211729050083975
5.55	-0.0006155165686302158
5.5600000000000005	-0.0006099106225246612
5.57	-0.0006043546340975136
5.58	-0.0005988481742113413
5.59	-0.0005933908171622935
5.6000000000000005	-0.0005879821406569596
5.61	-0.0005826217257893068
5.62	-0.0005773091570176841
5.63	-0.0005720440221419088
5.64	-0.0005668259122804287
5.65	-0.0005616544218475625
5.66	-0.0005565291485308238
5.67	-0.0005514496932683247
5.68	-0.0005464156602262612
5.69	-0.0005414266567764913
5.7	-0.0005364822934741906
5.71	-0.0005315821840355996
5.72	-0.0005267259453158607
5.73	-0.0005219131972869412
5.74	-0.0005171435630156524
5.75	-0.000512416668641756
5.76	-0.0005077321433561661
5.7700000000000005	-0.0005030896193792443
5.78	-0.0004984887319391915
5.79	-0.000493929119250532
5.8	-0.0004894104224926974
5.8100000000000005	-0.00048493228578870844
5.82	-0.0004804943561839519
5.83	-0.00047609628362505965
5.84	-0.0004717377209388851
5.8500000000000005	-0.0004674183238115822
5.86	-0.0004631377507677852
5.87	-0.00045889566314988767
5.88	-0.00045469172509742743
5.89	-0.0004505256035265703
5.9	-0.0004463969681097013
5.91	-0.0004423054912551171
5.92	-0.00043825084808682196
5.93	-0.0004342327164244312
5.94	-0.00043025077676317675
5.95	-0.000426304712254021
5.96	-0.0004223942086838733
5.97	-0.0004185189544559149
5.98	-0.00041467864057002885
5.99	-0.0004108729606033391
6.	-0.0004071016106908522
6.01	-0.00040336428950620885
6.0200000000000005	-0.0003996606982425436
6.03	-0.00039599054059345036
6.04	-0.0003923535227340541
6.05	-0.0003887493533021945
6.0600000000000005	-0.00038517774337971364
6.07	-0.000381638406473854
6.08	-0.0003781310584987621
6.09	-0.00037465541775710316
6.1000000000000005	-0.00037121120492178075
6.11	-0.0003677981430177686
6.12	-0.00036441595740404524
6.13	-0.0003610643757556407
6.140000000000001	-0.000357743128045791
6.15	-0.0003544519465281991
6.16	-0.0003511905657194039
6.17	-0.0003479587223812582
6.18	-0.00034475615550351435
6.19	-0.0003415826062865164
6.2	-0.0003384378181240012
6.21	-0.00033532153658600536
6.22	-0.00033223350940188073
6.23	-0.0003291734864434161
6.24	-0.00032614121970806777
6.25	-0.0003231364633022929
6.26	-0.0003201589734249932
6.2700000000000005	-0.0003172085083510627
6.28	-0.0003142848284150437
6.29	-0.0003113876959948852
6.3	-0.00030851687549581056
6.3100000000000005	-0.00030567213333428735
6.32	-0.0003028532379221057
6.33	-0.0003000599596505577
6.34	-0.0002972920708747239
6.3500000000000005	-0.00029454934589786326
6.36	-0.0002918315609559074
6.37	-0.00028913849420205735
6.38	-0.0002864699256914847
6.390000000000001	-0.0002838256373661355
6.4	-0.0002812054130396367
6.41	-0.00027860903838230496
6.42	-0.00027603630090625674
6.43	-0.0002734869899506215
6.44	-0.0002709608966668541
6.45	-0.0002684578140041512
6.46	-0.00026597753669496357
6.47	-0.0002635198612406138
6.48	-0.0002610845858970085
6.49	-0.00025867151066045547
6.5	-0.00025628043725357396
6.51	-0.00025391116911130835
6.5200000000000005	-0.00025156351136703693
6.53	-0.00024923727083878063
6.54	-0.0002469322560155067
6.55	-0.00024464827704353165
6.5600000000000005	-0.0002423851457130189
6.57	-0.00024014267544457434
6.58	-0.0002379206812759353
6.59	-0.00023571897984875635
6.6000000000000005	-0.00023353738939548956
6.61	-0.0002313757297263592
6.62	-0.00022923382221642937
6.63	-0.00022711148979276657
6.640000000000001	-0.00022500855692169383
6.65	-0.00022292484959613915
6.66	-0.00022086019532307385
6.67	-0.0002188144231110443
6.68	-0.00021678736345779427
6.69	-0.00021477884833797766
6.7	-0.00021278871119096226
6.71	-0.0002108167869087224
6.72	-0.00020886291182382167
6.73	-0.00020692692369748408
6.74	-0.00020500866170775425
6.75	-0.00020310796643774437
6.76	-0.0002012246798639697
6.7700000000000005	-0.0001993586453447702
6.78	-0.00019750970760882048
6.79	-0.00019567771274372247
6.8	-0.00019386250818468706
6.8100000000000005	-0.0001920639427032986
6.82	-0.00019028186639636558
6.83	-0.00018851613067485379
6.84	-0.00018676658825290447
6.8500000000000005	-0.0001850330931369345
6.86	-0.0001833155006148214
6.87	-0.0001816136672451673
6.88	-0.00017992745084664742
6.890000000000001	-0.00017825671048743845
6.9	-0.0001766013064747283
6.91	-0.0001749611003443057
6.92	-0.0001733359548502297
6.93	-0.0001717257339545789
6.94	-0.0001701303028172786
6.95	-0.0001685495277860081
6.96	-0.00016698327638618363
6.97	-0.00016543141731102044
6.98	-0.00016389382041167105
6.99	-0.0001623703566874403
7.	-0.00016086089827607597
7.01	-0.0001593653184441354
7.0200000000000005	-0.00015788349157742657
7.03	-0.00015641529317152525
7.04	-0.00015496059982236335
7.05	-0.00015351928921689405
7.0600000000000005	-0.00015209124012382803
7.07	-0.00015067633238444346
7.08	-0.00014927444690346724
7.09	-0.00014788546564002895
7.1000000000000005	-0.00014650927159868524
7.11	-0.00014514574882051632
7.12	-0.00014379478237429066
7.13	-0.0001424562583477017
7.140000000000001	-0.00014113006383867282
7.15	-0.00013981608694673198
7.16	-0.00013851421676445365
7.17	-0.00013722434336897027
7.18	-0.00013594635781355026
7.19	-0.0001346801521192437
7.2	-0.0001334256192665948
7.21	-0.00013218265318741938
7.22	-0.00013095114875665004
7.23	-0.00012973100178424515
7.24	-0.0001285221090071635
7.25	-0.000127324368081403
7.26	-0.00012613767757410356
7.2700000000000005	-0.00012496193695571347
7.28	-0.00012379704659221905
7.29	-0.0001226429077374365
7.3	-0.0001214994225253667
7.3100000000000005	-0.00012036649396261105
7.32	-0.0001192440259208497
7.33	-0.00011813192312937916
7.34	-0.00011703009116771205
7.3500000000000005	-0.00011593843645823587
7.36	-0.00011485686625893221
7.37	-0.00011378528865615399
7.38	-0.0001127236125574631
7.390000000000001	-0.00011167174768452495
7.4	-0.00011062960456606217
7.41	-0.00010959709453086502
7.42	-0.00010857412970085927
7.43	-0.00010756062298423087
7.44	-0.00010655648806860693
7.45	-0.00010556163941429271
7.46	-0.00010457599224756343
7.47	-0.00010359946255401222
7.48	-0.00010263196707195184
7.49	-0.00010167342328587181
7.5	-0.00010072374941994782
7.51	-0.00009978286443160623
7.5200000000000005	-0.00009885068800514068
7.53	-0.00009792714054538228
7.54	-0.00009701214317142086
7.55	-0.00009610561771037932
7.5600000000000005	-0.00009520748669123923
7.57	-0.00009431767333871727
7.58	-0.00009343610156719283
7.59	-0.0000925626959746857
7.6000000000000005	-0.00009169738183688416
7.61	-0.00009084008510122257
7.62	-0.000089990732381008
7.63	-0.00008914925094959609
7.640000000000001	-0.00008831556873461538
7.65	-0.00008748961431223993
7.66	-0.00008667131690150945
7.67	-0.00008586060635869694
7.68	-0.00008505741317172384
7.69	-0.00008426166845462133
7.7	-0.0000834733039420386
7.71	-0.00008269225198379657
7.72	-0.00008191844553948746
7.73	-0.0000811518181731201
7.74	-0.00008039230404780969
7.75	-0.00007963983792051234
7.76	-0.000078894355136804
7.7700000000000005	-0.00007815579162570313
7.78	-0.00007742408389453744
7.79	-0.00007669916902385323
7.8	-0.0000759809846623681
7.8100000000000005	-0.00007526946902196612
7.82	-0.00007456456087273557
7.83	-0.00007386619953804803
7.84	-0.00007317432488967948
7.8500000000000005	-0.00007248887734297265
7.86	-0.00007180979785204057
7.87	-0.00007113702790500991
7.88	-0.00007047050951930581
7.890000000000001	-0.00006981018523697581
7.9	-0.00006915599812005396
7.91	-0.00006850789174596402
7.92	-0.00006786581020296212
7.930000000000001	-0.00006722969808561755
7.94	-0.00006659950049033299
7.95	-0.00006597516301090175
7.96	-0.00006535663173410351
7.97	-0.000064743853235338
7.98	-0.00006413677457429472
7.99	-0.00006353534329066103
8.	-0.00006293950739986587

AVERAGED
m/T Ccse
0.	0.05066059182657017
0.01	0.050650875113754906
0.02	0.050621740200825174
0.03	0.05057323271252205
0.04	0.050505428517697765
0.05	0.050418433471816626
0.06	0.050312383058596956
0.07	0.05018744193291016
0.08	0.05004380336762588
0.09	0.049881688607637864
0.1	0.0497013461348237
0.11	0.04950305084817577
0.12	0.04928710316378671
0.13	0.04905382803977935
0.14	0.048803573931631705
0.15	0.04853671168366297
0.16	0.048253633362713544
0.17	0.04795475104026839
0.18	0.04764049552944029
0.19	0.047311315083345185
0.2	0.04696767406146774
0.21	0.046610051570631146
0.22	0.046238940087154665
0.23	0.0458548440667034
0.24	0.04545827854821449
0.25	0.04504976775812029
0.26	0.04462984372088887
0.27	0.0441990448816659
0.28	0.04375791474653449
0.29	0.04330700054561487
0.3	0.042846851923905485
0.31	0.04237801966442813
0.32	0.04190105444788307
0.33	0.04141650565265132
0.34	0.040924920198603186
0.35000000000000003	0.04042684143778901
0.36	0.039922808094702465
0.37	0.03941335325842326
0.38	0.03889900342856583
0.39	0.03838027761658885
0.4	0.03785768650365713
0.41000000000000003	0.03733173165589744
0.42	0.036802904797552896
0.43	0.03627168714222009
0.44	0.03573854877734687
0.45	0.03520394812984022
0.46	0.034668331441405215
0.47000000000000003	0.03413213234708667
0.48	0.03359577148501198
0.49	0.033059656164372654
0.5	0.03252418008538939
0.51	0.03198972310957957
0.52	0.03145665107850616
0.53	0.030925315679067505
0.54	0.030396054353286937
0.55	0.02986919025048027
0.56	0.029345032219615392
0.5700000000000001	0.028823874839632384
0.58	0.028305998485461926
0.59	0.02779166942746461
0.6	0.027281139962012618
0.61	0.02677464857094648
0.62	0.02627242010766316
0.63	0.02577466600762505
0.64	0.025281584521123595
0.65	0.02479336096618198
0.66	0.024310167999541672
0.67	0.02383216590374202
0.68	0.023359502888374094
0.6900000000000001	0.02289231540366461
0.7000000000000001	0.022430728464625543
0.71	0.021974855984086494
0.72	0.021524801113011246
0.73	0.02108065658658523
0.74	0.020642505074646295
0.75	0.020210419535118408
0.76	0.019784463569192643
0.77	0.019364691777085476
0.78	0.018951150113287893
0.79	0.018543876240300832
0.8	0.018142899879932343
0.81	0.017748243161309865
0.8200000000000001	0.01735992096483585
0.8300000000000001	0.016977941261387845
0.84	0.016602305446133538
0.85	0.01623300866639793
0.86	0.015870040143083523
0.87	0.015513383485204682
0.88	0.015163016997154555
0.89	0.014818913978377271
0.9	0.014481043015168655
0.91	0.014149368264376697
0.92	0.01382384972881759
0.93	0.013504443524264815
0.9400000000000001	0.013191102137907182
0.9500000000000001	0.012883774678207869
0.96	0.012582407116129136
0.97	0.012286942517717857
0.98	0.011997321268074783
0.99	0.011713481286755405
1.	0.011435358234673555
1.01	0.01116288571259922
1.02	0.01089599545136064
1.03	0.01063461749387727
1.04	0.010378680369164821
1.05	0.010128111258466271
1.06	0.009882836153673982
1.07	0.009642780008217632
1.08	0.009407866880600645
1.09	0.009178020070774829
1.1	0.008953162249548023
1.11	0.008733215581224366
1.12	0.008518101839679689
1.1300000000000001	0.008307742518076993
1.1400000000000001	0.008102058932428402
1.1500000000000001	0.007900972319210385
1.16	0.007704403927239088
1.17	0.007512275104011578
1.18	0.007324507376717545
1.19	0.007141022528123807
1.2	0.006961742667531668
1.21	0.006786590297004246
1.22	0.006615488373057573
1.23	0.006448360364005636
1.24	0.006285130303145804
1.25	0.0061257228379667855
1.26	0.005970063275557029
1.27	0.005818077624386992
1.28	0.005669692632634006
1.29	0.005524835823213813
1.3	0.005383435525677964
1.31	0.005245420905131448
1.32	0.005110721988319981
1.33	0.004979269687031521
1.34	0.004850995818951604
1.35	0.004725833126107255
1.36	0.004603715291029392
1.37	0.004484576950758753
1.3800000000000001	0.004368353708815832
1.3900000000000001	0.004254982145250372
1.4000000000000001	0.00414439982488163
1.41	0.004036545303836024
1.42	0.003931358134484322
1.43	0.0038287788688763304
1.44	0.0037287490607668047
1.45	0.0036312112663221727
1.46	0.0035361090435937267
1.47	0.003443386950839114
1.48	0.003352990543770071
1.49	0.003264866371800854
1.5	0.003178961973368242
1.51	0.003095225870390534
1.52	0.0030136075619297776
1.53	0.0029340575171182123
1.54	0.002856527167406848
1.55	0.00278096889819127
1.56	0.0027073360398667287
1.57	0.002635582858362016
1.58	0.002565664545198966
1.59	0.0024975372071218103
1.6	0.002431157855338359
1.61	0.0023664843944125194
1.62	0.0023034756108455496
1.6300000000000001	0.0022420911613812862
1.6400000000000001	0.0021822915610685326
1.6500000000000001	0.0021240381711118846
1.6600000000000001	0.002067293186540439
1.67	0.002012019623721986
1.68	0.0019581813077486723
1.69	0.0019057428597184837
1.7	0.0018546696839353437
1.71	0.0018049279550491997
1.72	0.0017564846051560522
1.73	0.001709307310876564
1.74	0.001663364480430631
1.75	0.001618625240724113
1.76	0.001575059424462763
1.77	0.001532637557307335
1.78	0.0014913308450828313
1.79	0.0014511111610538599
1.8	0.0014119510332771946
1.81	0.0013738236320417125
1.82	0.001336702757405103
1.83	0.0013005628268359507
1.84	0.0012653788629690525
1.85	0.001231126481481147
1.86	0.0011977818790935768
1.87	0.0011653218217077838
1.8800000000000001	0.0011337236326789623
1.8900000000000001	0.001102965181232636
1.9000000000000001	0.0010730248710284173
1.9100000000000001	0.0010438816288747335
1.92	0.0010155148935978076
1.93	0.0009879046050678096
1.94	0.0009610311933846466
1.95	0.0009348755682255125
1.96	0.0009094191083559345
1.97	0.0008846436513057696
1.98	0.0008605314832112466
1.99	0.000837065328823889
2.	0.0008142283416868894
2.0100000000000002	0.00079200409447923
2.02	0.0007703765695276397
2.0300000000000002	0.0007493301494862344
2.04	0.0007288496081835211
2.05	0.0007089201016362136
2.06	0.0006895271592291829
2.07	0.0006706566750606747
2.08	0.0006522948994517818
2.09	0.0006344284306190531
2.1	0.0006170442065089473
2.11	0.0006001294967927891
2.12	0.0005836718950207099
2.13	0.0005676593109330323
2.14	0.0005520799629274161
2.15	0.0005369223706800445
2.16	0.0005221753479190276
2.17	0.0005078279953481784
2.18	0.0004938696937192084
2.19	0.00048029009705040143
2.2	0.0004670791259897241
2.21	0.00045422696132033975
2.22	0.000441724037606428
2.23	0.00042956103697721276
2.24	0.00041772888304704805
2.25	0.0004062187349694291
2.2600000000000002	0.00039502198162274664
2.27	0.0003841302359256242
2.2800000000000002	0.00037353532927964097
2.29	0.0003632293061372703
2.3000000000000003	0.0003532044186928337
2.31	0.00034345312169430006
2.32	0.000333968067373739
2.33	0.00032474210049426774
2.34	0.00031576825351132696
2.35	0.0003070397418461293
2.36	0.0002985499592691583
2.37	0.00029029247339158276
2.38	0.0002822610212624928
2.39	0.0002744495050698677
2.4	0.00026685198794321055
2.41	0.0002594626898558051
2.42	0.0002522759836245729
2.43	0.0002452863910055271
2.44	0.00023848857888285414
2.45	0.00023187735554966102
2.46	0.00022544766707847426
2.47	0.00021919459377957933
2.48	0.00021311334674533504
2.49	0.00020719926447860872
2.5	0.00020144780960352064
2.5100000000000002	0.00019585456565669545
2.52	0.0001904152339572689
2.5300000000000002	0.0001851256305539005
2.54	0.00017998168324709682
2.5500000000000003	0.00017497942868515573
2.56	0.00017011500953208915
2.57	0.000165384671705895
2.58	0.0001607847616855889
2.59	0.0001563117238854299
2.6	0.0001519620980947993
2.61	0.0001477325169822294
2.62	0.00014361970366209576
2.63	0.00013962046932252544
2.64	0.0001357317109130916
2.65	0.00013195040889090086
2.66	0.00012827362502369945
2.67	0.00012469850024865984
2.68	0.00012122225258552564
2.69	0.00011784217510283157
2.7	0.00011455563393592905
2.71	0.00011136006635558546
2.72	0.00010825297888593866
2.73	0.00010523194547062857
2.74	0.0001022946056859355
2.75	0.0000994386629997949
2.7600000000000002	0.00009666188307557156
2.77	0.00009396209211950791
2.7800000000000002	0.00009133717527077785
2.79	0.00008878507503310672
2.8000000000000003	0.00008630378974693788
2.81	0.00008389137210114724
2.82	0.00008154592768333402
2.83	0.00007926561356773318
2.84	0.00007704863693981854
2.85	0.00007489325375668579
2.86	0.00007279776744232699
2.87	0.00007076052761692455
2.88	0.00006877992885931772
2.89	0.00006685440950180953
2.9	0.00006498245045650388
2.91	0.00006316257407238081
2.92	0.00006139334302233612
2.93	0.00005967335921942875
2.94	0.00005800126276159981
2.95	0.00005637573090414039
2.96	0.00005479547705920728
2.97	0.00005325924982169631
2.98	0.000051765832020806984
2.99	0.000050314039796639264
3.	0.000048902721701187886
3.0100000000000002	0.00004753075782310725
3.02	0.000046197058935641074
3.0300000000000002	0.00004490056566712071
3.04	0.00004364024769345466
3.0500000000000003	0.00004241510295204281
3.06	0.00004122415687656371
3.0700000000000003	0.00004006646165209762
3.08	0.000038941095490060167
3.09	0.00003784716192243357
3.1	0.0000367837891147975
3.11	0.00003575012919767186
3.12	0.0000347453576156956
3.13	0.00003376867249417959
3.14	0.000032819294022581264
3.15	0.000031896463854459835
3.16	0.000030999444523483404
3.17	0.000030127518875069055
3.18	0.00002927998951324673
3.19	0.000028456178262349953
3.2	0.00002765542564314432
3.21	0.00002687709036301634
3.22	0.000026120548819852646
3.23	0.000025385194619251882
3.24	0.000024670438104716763
3.25	0.0000239757059004868
3.2600000000000002	0.000023300440466677428
3.27	0.000022644099666402273
3.2800000000000002	0.000022006156344561547
3.29	0.00002138609791798929
3.3000000000000003	0.00002078342597665922
3.31	0.000020197655895655916
3.3200000000000003	0.000019628316457627754
3.33	0.000019074949485442764
3.34	0.00001853710948477737
3.35	0.000018014363296374575
3.36	0.00001750628975771469
3.37	0.000017012479373848196
3.38	0.000016532533997147628
3.39	0.000016066066515740756
3.4	0.00001561270055039374
3.41	0.000015172070159619359
3.42	0.000014743819552790765
3.43	0.000014327602811046953
3.44	0.000013923083615782135
3.45	0.000013529934984515926
3.46	0.000013147839013947483
3.47	0.000012776486630000542
3.48	0.000012415577344673096
3.49	0.000012064819019508433
3.5	0.000011723927635510692
3.5100000000000002	0.000011392627069331473
3.52	0.000011070648875559682
3.5300000000000002	0.000010757732074950081
3.54	0.00001045362294843135
3.5500000000000003	0.000010158074836738094
3.56	9.870847945515217e-6
3.5700000000000003	9.59170915574763e-6
3.58	9.320431839371734e-6
3.59	9.056795679928713e-6
3.6	8.80058649812411e-6
3.61	8.551596082160963e-6
3.62	8.309622022717589e-6
3.63	8.07446755244478e-6
3.64	7.845941389860132e-6
3.65	7.623857587520373e-6
3.66	7.408035384356385e-6
3.67	7.198299062057922e-6
3.68	6.994477805398283e-6
3.69	6.796405566392551e-6
3.7	6.6039209321849925e-6
3.71	6.41686699656495e-6
3.72	6.235091235012241e-6
3.73	6.058445383176883e-6
3.74	5.886785318699157e-6
3.75	5.719970946279903e-6
3.7600000000000002	5.55786608591214e-6
3.77	5.400338364188484e-6
3.7800000000000002	5.24725910860031e-6
3.79	5.0985032447474675e-6
3.8000000000000003	4.953949196379207e-6
3.81	4.813478788189106e-6
3.8200000000000003	4.6769771512890924e-6
3.83	4.544332631289362e-6
3.84	4.415436698913222e-6
3.85	4.290183863077606e-6
3.86	4.168471586372028e-6
3.87	4.050200202870373e-6
3.88	3.935272838211889e-6
3.89	3.823595331889334e-6
3.9	3.715076161683815e-6
3.91	3.6096263701878354e-6
3.92	3.5071594933592017e-6
3.93	3.4075914910502616e-6
3.94	3.3108406794584778e-6
3.95	3.216827665445531e-6
3.96	3.125475282673974e-6
3.97	3.0367085295113216e-6
3.98	2.9504545086534945e-6
3.99	2.86664236842002e-6
4.	2.7852032456755188e-6
4.01	2.7060697597172814e-6
4.0200000000000005	2.6291782113924367e-6
4.03	2.55446402448219e-6
4.04	2.481866200845652e-6
4.05	2.4113250177497674e-6
4.0600000000000005	2.3427824302664163e-6
4.07	2.276182024392372e-6
4.08	2.211468971470286e-6
4.09	2.1485899838751174e-6
4.1	2.0874932719310554e-6
4.11	2.028128502025044e-6
4.12	1.9704467558840433e-6
4.13	1.9144004909837747e-6
4.14	1.8599435020580173e-6
4.15	1.807030883677861e-6
4.16	1.7556189938716083e-6
4.17	1.7056654187564516e-6
4.18	1.657128938154139e-6
4.19	1.6099694921633741e-6
4.2	1.5641481486626095e-6
4.21	1.5196270717174518e-6
4.22	1.4763694908677406e-6
4.23	1.4343396712700294e-6
4.24	1.3935028846717197e-6
4.25	1.3538253811939334e-6
4.26	1.3152743619007412e-6
4.2700000000000005	1.2778179521329738e-6
4.28	1.2414251755854927e-6
4.29	1.2060659291072676e-6
4.3	1.1717109582043743e-6
4.3100000000000005	1.1383318332263028e-6
4.32	1.1059009262167808e-6
4.33	1.074391388410584e-6
4.34	1.0437771283585172e-6
4.3500000000000005	1.0140327906631096e-6
4.36	9.851337353081006e-7
4.37	9.570560175652504e-7
4.38	9.29776368462433e-7
4.39	9.032721757975028e-7
4.4	8.775214656826886e-7
4.41	8.525028846049012e-7
4.42	8.281956819875062e-7
4.43	8.04579693239744e-7
4.44	7.816353232801756e-7
4.45	7.593435305210216e-7
4.46	7.37685811300559e-7
4.47	7.166441847511332e-7
4.48	6.962011780906794e-7
4.49	6.763398123259555e-7
4.5	6.570435883560418e-7
4.51	6.382964734649736e-7
4.5200000000000005	6.200828881926724e-7
4.53	6.023876935736562e-7
4.54	5.851961787332465e-7
4.55	5.684940488313926e-7
4.5600000000000005	5.522674133443415e-7
4.57	5.365027746748232e-7
4.58	5.211870170815237e-7
4.59	5.063073959190031e-7
4.6000000000000005	4.918515271793721e-7
4.61	4.778073773273245e-7
4.62	4.641632534203406e-7
4.63	4.5090779350609943e-7
4.64	4.380299572893915e-7
4.65	4.2551901706096953e-7
4.66	4.133645488810722e-7
4.67	4.0155642401046605e-7
4.68	3.9008480058213234e-7
4.69	3.7894011550685136e-7
4.7	3.681130766061687e-7
4.71	3.5759465496637593e-7
4.72	3.473760775073356e-7
4.73	3.3744881976015606e-7
4.74	3.278045988478551e-7
4.75	3.184353666633572e-7
4.76	3.093333032392973e-7
4.7700000000000005	3.004908103042642e-7
4.78	2.919005050202771e-7
4.79	2.8355521389640547e-7
4.8	2.754479668736333e-7
4.8100000000000005	2.675719915761356e-7
4.82	2.599207077243504e-7
4.83	2.5248772170527473e-7
4.84	2.4526682129561533e-7
4.8500000000000005	2.382519705334923e-7
4.86	2.314373047345412e-7
4.87	2.2481712564836875e-7
4.88	2.1838589675141942e-7
4.89	2.121382386724495e-7
4.9	2.060689247468617e-7
4.91	2.001728766963208e-7
4.92	1.9444516043010416e-7
4.93	1.888809819647993e-7
4.94	1.8347568345901222e-7
4.95	1.7822473935986799e-7
4.96	1.7312375265816062e-7
4.97	1.6816845124910627e-7
4.98	1.6335468439573802e-7
4.99	1.5867841929205386e-7
5.	1.5413573772312012e-7
5.01	1.4972283281941062e-7
5.0200000000000005	1.454360059027284e-7
5.03	1.412716633967454e-7
5.04	1.3722631394637862e-7
5.05	1.3329656537591996e-7
5.0600000000000005	1.2947912197488524e-7
5.07	1.2577078173994977e-7
5.08	1.2216843371879864e-7
5.09	1.1866905542900088e-7
5.1000000000000005	1.1526971034978953e-7
5.11	1.1196754548469779e-7
5.12	1.0875978899305984e-7
5.13	1.0564374788843607e-7
5.14	1.0261680580208526e-7
5.15	9.967642080964377e-8
5.16	9.682012331924414e-8
5.17	9.404551401933087e-8
5.18	9.135026188450475e-8
5.19	8.873210223775215e-8
5.2	8.618883486747826e-8
5.21	8.371832219779516e-8
5.22	8.131848751056745e-8
5.23	7.898731321775817e-8
5.24	7.67228391826546e-8
5.25	7.45231610885973e-8
5.26	7.238642885387605e-8
5.2700000000000005	7.03108450914871e-8
5.28	6.829466361249164e-8
5.29	6.633618797173918e-8
5.3	6.443377005477053e-8
5.3100000000000005	6.258580870472902e-8
5.32	6.079074838816012e-8
5.33	5.9047077898594735e-8
5.34	5.7353329096855895e-8
5.3500000000000005	5.570807568704955e-8
5.36	5.4109932027233033e-8
5.37	5.255755197378246e-8
5.38	5.104962775850685e-8
5.39	4.958488889758722e-8
5.4	4.816210113143675e-8
5.41	4.6780065394616e-8
5.42	4.5437616814945866e-8
5.43	4.413362374100141e-8
5.44	4.286698679717953e-8
5.45	4.1636637965563665e-8
5.46	4.044153969382754e-8
5.47	3.9280684028441584e-8
5.48	3.815309177246896e-8
5.49	3.705781166725354e-8
5.5	3.599391959732491e-8
5.51	3.4960517817866446e-8
5.5200000000000005	3.395673420410414e-8
5.53	3.2981721522000324e-8
5.54	3.2034656719646006e-8
5.55	3.111474023877066e-8
5.5600000000000005	3.022119534579497e-8
5.57	2.9353267481878715e-8
5.58	2.8510223631422643e-8
5.59	2.7691351708503848e-8
5.6000000000000005	2.689595996073607e-8
5.61	2.6123376390063208e-8
5.62	2.5372948190004573e-8
5.63	2.4644041198887312e-8
5.64	2.393603936861382e-8
5.65	2.3248344248522155e-8
5.66	2.2580374483915026e-8
5.67	2.1931565328837977e-8
5.68	2.130136817270709e-8
5.69	2.0689250080390922e-8
5.7	2.0094693345366944e-8
5.71	1.951719505558098e-8
5.72	1.895626667165063e-8
5.73	1.8411433617062117e-8
5.74	1.7882234880020903e-8
5.75	1.7368222626625023e-8
5.76	1.6868961825041488e-8
5.7700000000000005	1.6384029880372173e-8
5.78	1.5913016279907093e-8
5.79	1.545552224846993e-8
5.8	1.5011160413570122e-8
5.8100000000000005	1.4579554480082372e-8
5.82	1.4160338914184496e-8
5.83	1.3753158636289754e-8
5.84	1.335766872271926e-8
5.8500000000000005	1.29735341158659e-8
5.86	1.260042934260928e-8
5.87	1.2238038240747038e-8
5.88	1.1886053693214955e-8
5.89	1.1544177369875325e-8
5.9	1.1212119476657793e-8
5.91	1.0889598511844968e-8
5.92	1.0576341029298598e-8
5.93	1.0272081408430435e-8
5.94	9.976561630725586e-9
5.95	9.689531062632217e-9
5.96	9.410746244636814e-9
5.97	9.139970686349328e-9
5.98	8.876974667427544e-9
5.99	8.621535044174403e-9
6.	8.37343506164719e-9
6.01	8.132464171122298e-9
6.0200000000000005	7.898417852762638e-9
6.03	7.671097443340443e-9
6.04	7.450309968871259e-9
6.05	7.235867982019944e-9
6.0600000000000005	7.027589404142464e-9
6.07	6.8252973718321935e-9
6.08	6.6288200878420935e-9
6.09	6.437990676258751e-9
6.1000000000000005	6.2526470418069206e-9
6.11	6.072631733167579e-9
6.12	5.89779181019471e-9
6.13	5.7279787149203e-9
6.140000000000001	5.5630481462397465e-9
6.15	5.402859938172637e-9
6.16	5.2472779415974785e-9
6.17	5.096169909361245e-9
6.18	4.949407384667896e-9
6.19	4.806865592652406e-9
6.2	4.668423335049543e-9
6.21	4.533962887869443e-9
6.22	4.403369901994204e-9
6.23	4.2765333066125275e-9
6.24	4.153345215411331e-9
6.25	4.033700835445918e-9
6.26	3.917498378612567e-9
6.2700000000000005	3.804638975649096e-9
6.28	3.6950265925916327e-9
6.29	3.5885679496174624e-9
6.3	3.4851724422061395e-9
6.3100000000000005	3.384752064552525e-9
6.32	3.2872213351679247e-9
6.33	3.1924972246066126e-9
6.34	3.1004990852574684e-9
6.3500000000000005	3.0111485831415817e-9
6.36	2.9243696316589472e-9
6.37	2.8400883272283987e-9
6.38	2.758232886766936e-9
6.390000000000001	2.6787335869560585e-9
6.4	2.6015227052439904e-9
6.41	2.5265344625344293e-9
6.42	2.4537049675136183e-9
6.43	2.382972162569098e-9
6.44	2.314275771254718e-9
6.45	2.247557247257711e-9
6.46	2.1827597248251033e-9
6.47	2.1198279706077118e-9
6.48	2.0587083368814173e-9
6.49	1.9993487161062526e-9
6.5	1.9416984967852175e-9
6.51	1.8857085205857735e-9
6.5200000000000005	1.8313310406878445e-9
6.53	1.778519681323452e-9
6.54	1.7272293984738407e-9
6.55	1.677416441691207e-9
6.5600000000000005	1.6290383170127437e-9
6.57	1.582053750935974e-9
6.58	1.536422655424952e-9
6.59	1.4921060939179801e-9
6.6000000000000005	1.449066248308141e-9
6.61	1.4072663868690067e-9
6.62	1.3666708330983785e-9
6.63	1.327244935453913e-9
6.640000000000001	1.2889550379551647e-9
6.65	1.2517684516272564e-9
6.66	1.2156534267621529e-9
6.67	1.1805791259741543e-9
6.68	1.1465155980269624e-9
6.69	1.1134337524102367e-9
6.7	1.0813053346442074e-9
6.71	1.0501029022915718e-9
6.72	1.0197998016564355e-9
6.73	9.903701451506944e-10
6.74	9.617887893087157e-10
6.75	9.340313134318398e-10
6.76	9.070739988446896e-10
6.7700000000000005	8.808938087457643e-10
6.78	8.554683686353558e-10
6.79	8.307759473042601e-10
6.8	8.067954383672706e-10
6.8100000000000005	7.835063423258313e-10
6.82	7.608887491447749e-10
6.83	7.389233213283752e-10
6.84	7.175912774814882e-10
6.8500000000000005	6.968743763418668e-10
6.86	6.767549012701932e-10
6.87	6.572156451847253e-10
6.88	6.382398959278198e-10
6.890000000000001	6.198114220520193e-10
6.9	6.019144590136376e-10
6.91	5.845336957622374e-10
6.92	5.676542617146229e-10
6.93	5.512617141023843e-10
6.94	5.35342025682277e-10
6.95	5.19881572799047e-10
6.96	5.048671237906361e-10
6.97	4.902858277259305e-10
6.98	4.761252034655784e-10
6.99	4.6237312903658596e-10
7.	4.4901783131171274e-10
7.01	4.360478759849755e-10
7.0200000000000005	4.234521578347293e-10
7.03	4.1121989126612765e-10
7.04	3.9934060112493515e-10
7.05	3.878041137749547e-10
7.0600000000000005	3.7660054843146713e-10
7.07	3.6572030874340847e-10
7.08	3.5515407461710897e-10
7.09	3.448927942747034e-10
7.1000000000000005	3.349276765404776e-10
7.11	3.252501833486318e-10
7.12	3.1585202246609497e-10
7.13	3.0672514042424847e-10
7.140000000000001	2.9786171565356727e-10
7.15	2.892541518153565e-10
7.16	2.8089507132493907e-10
7.17	2.727773090608083e-10
7.18	2.6489390625441617e-10
7.19	2.5723810455541644e-10
7.2	2.4980334026733004e-10
7.21	2.4258323874875606e-10
7.22	2.3557160897537027e-10
7.23	2.2876243825811762e-10
7.24	2.2214988711310162e-10
7.25	2.1572828427883065e-10
7.26	2.0949212187660175e-10
7.2700000000000005	2.0343605070990068e-10
7.28	1.9755487569884598e-10
7.29	1.9184355144579536e-10
7.3	1.8629717792836068e-10
7.3100000000000005	1.8091099631616322e-10
7.32	1.7568038490779693e-10
7.33	1.706008551845374e-10
7.34	1.6566804797745345e-10
7.3500000000000005	1.6087772974466582e-10
7.36	1.5622578895559785e-10
7.37	1.517082325791393e-10
7.38	1.473211826727465e-10
7.390000000000001	1.4306087306958794e-10
7.4	1.3892364616090787e-10
7.41	1.3490594977088925e-10
7.42	1.3100433412135132e-10
7.43	1.2721544888371012e-10
7.44	1.235360403156938e-10
7.45	1.1996294848037923e-10
7.46	1.164931045451885e-10
7.47	1.1312352815854864e-10
7.48	1.0985132490198836e-10
7.49	1.0667368381549999e-10
7.5	1.0358787499406513e-10
7.51	1.0059124725330747e-10
7.5200000000000005	9.768122586227504e-11
7.53	9.485531034143622e-11
7.54	9.211107232400693e-11
7.55	8.944615347880052e-11
7.5600000000000005	8.685826349282142e-11
7.57	8.434517811189788e-11
7.58	8.190473723767839e-11
7.59	7.953484307937741e-11
7.6000000000000005	7.723345835869513e-11
7.61	7.499860456638612e-11
7.62	7.282836026899071e-11
7.63	7.072085946428805e-11
7.640000000000001	6.867428998407338e-11
7.65	6.66868919428974e-11
7.66	6.475695623144714e-11
7.67	6.288282305328649e-11
7.68	6.10628805037094e-11
7.69	5.92955631894976e-11
7.7	5.7579350888403794e-11
7.71	5.5912767247220295e-11
7.72	5.429437851732577e-11
7.73	5.2722792326629444e-11
7.74	5.11966564868697e-11
7.75	4.9714657835246834e-11
7.76	4.827552110940865e-11
7.7700000000000005	4.687800785482377e-11
7.78	4.552091536361557e-11
7.79	4.4203075643950586e-11
7.8	4.292335441910456e-11
7.8100000000000005	4.168065015534877e-11
7.82	4.047389311783318e-11
7.83	3.930204445365728e-11
7.84	3.8164095301347945e-11
7.8500000000000005	3.7059065925985226e-11
7.86	3.5986004879238995e-11
7.87	3.494398818359742e-11
7.88	3.393211854009429e-11
7.890000000000001	3.294952455885783e-11
7.9	3.1995360011824356e-11
7.91	3.106880310698007e-11
7.92	3.016905578350985e-11
7.930000000000001	2.929534302725427e-11
7.94	2.844691220588876e-11
7.95	2.7623032423255953e-11
7.96	2.6822993892304426e-11
7.97	2.6046107326093663e-11
7.98	2.5291703346349313e-11
7.99	2.4559131909060662e-11
8.	2.384776174663147e-11

